Adiabatic tides in compact binaries on quasi-elliptic orbits: Dynamics at the second-and-a-half relative post-Newtonian order

GW200105 is the first gravitational wave detection to show signs of eccentricity, it also is a neutron star - blackhole binary. This raises the need for waveforms that incorporate tidal effects on quasi-elliptic orbits. We tackle the problem of finite size effects within the post-Newtonian framework, including the mass-type quadrupole and octupole, as well as the current-type quadrupole deformations in the adiabatic approximation. The computations are performed at the second-and-a-half relative post-Newtonian order. We first derive the quasi-Keplerian parametrization of the conservative motion; we then express the radial separation and phase with their time derivatives in terms of the orbital frequency, the time eccentricity and the eccentric anomaly. To obtain these as functions of time, we invert the generalized Kepler equation while also discussing the convergence of eccentricity expanded results. We provide those results to the fourteenth order in eccentricity. Finally, we exploit the already known radiation reaction term of the acceleration in order to derive the secular and oscillatory evolutions of the orbital elements. The companion paper contains the derivation of the radiated fluxes and the amplitude modes of the strain. All relevant results are provided in an ancillary file.

==> anc/Conservative_Radiative_dynamics_adiabatic_tides_2.5PN.m <==
(* ::Package:: *)

(* ::Chapter:: *)
(*Ancillary file to "Adiabatic tides in compact binaries on quasi-elliptic orbits: Dynamics at the second-and-a-half relative post-Newtonian order"*)


(* ::Text:: *)
(*Authors: Quentin Henry and Anna Heffernan *)
(*Type:  Mathematica *)
(*Date: 02/12/2025  *)
(**)
(*This file contains the conservative and dissipative dynamics for adiabatic tides.*)
(*All conservative dynamics quantities are provided up to next-to-next-to leading order. More specifically, they contain up to 2PN point particle, 2PN tidal mass quadrupole, 1PN tidal current quadrupole and 0PN tidal mass octupole. The radiative dynamics quantities are provided at leading post-adiabatic order.*)
(**)
(* This file supplements arXiv:2512.06489.*)


(* Notations *) 
(* M = m1 + m2 total mass 
\[Nu] = m1 m2/M^2 : symmetric mass ratio 
\[Delta] = (m1 - m2)/M : antisymmetric normalized mass 
x = (G M \[CapitalOmega]/c^3)^(2/3): usual PN parameter defined in Eq. (3.14)
et : time eccentricity defined in Eq. (3.13b) 
u : eccentric anomaly v : true anomaly defined in Eq. (3.13d) 
v : true anomaly defined in Eq. (3.13d)
r : relative separation
rd = dr/dt
\[Phi] : phase
\[Phi]d = d\[Phi]/dt

Et and h : normalized conserved binding energy and angular momentum defined in Eq. (2.5), t stands for tilde 
mut2p, mut2m, sigmat2p, sigmat2m, mut3p: constants associated to the tidal deformations. 
	Definitions in Eq. (2.2), t stands for tilde, p and m stand for plus and minus  *)  


(* ::Section::Closed:: *)
(*Conserved energy and angular momentum*)


(* ::Text:: *)
(*Normalized conserved energy in terms of (r,rd,\[Phi]d) defined in Eq. (2.5)*)


Etilde=(-15*G^2*M*mu3p)/r^8 - (3*G^2*M*mu2p)/r^6 + (-2*G*M + r*rd^2 + r^3*\[Phi]d^2)/(2*r) + ((24*G^2*M*sigma2p*\[Phi]d^2)/r^4 - (15*G^2*M*mu2m*\[Delta]*(2*G*M - 5*r*rd^2 + r^3*\[Phi]d^2))/(4*r^7) + (3*G^2*M*mu2p*(18*G*M + r*rd^2*(23 + 14*\[Nu]) + r^3*(5 + 2*\[Nu])*\[Phi]d^2))/(4*r^7) + (4*G^2*M^2 - 3*r^2*(-1 + 3*\[Nu])*(rd^2 + r^2*\[Phi]d^2)^2 + 4*G*M*r*(rd^2*(3 + 2*\[Nu]) + r^2*(3 + \[Nu])*\[Phi]d^2))/(8*r^2))/c^2 + ((2*G^2*M*sigma2m*\[Delta]*\[Phi]d^2*(6*G*M - 7*r*rd^2 + r^3*\[Phi]d^2))/r^5 - (2*G^2*M*sigma2p*\[Phi]d^2*(6*G*M*(5 + 4*\[Nu]) + r*rd^2*(-11 + 78*\[Nu]) + 5*r^3*(-11 + 6*\[Nu])*\[Phi]d^2))/r^5 + (3*G^2*M*mu2m*\[Delta]*(1636*G^2*M^2 + 28*G*M*r*(rd^2*(-83 + 90*\[Nu]) + 39*r^2*\[Phi]d^2) + 7*(-5*r^2*rd^4*(89 + 30*\[Nu]) - 6*r^4*rd^2*(-251 + 90*\[Nu])*\[Phi]d^2 + 3*r^6*(-59 + 30*\[Nu])*\[Phi]d^4)))/(112*r^8) -  (G^2*M*mu2p*(4*G^2*M^2*(1083 + 3119*\[Nu]) - 28*G*M*r*(21*rd^2*(-11 + 26*\[Nu] + 8*\[Nu]^2) + r^2*(27 - 452*\[Nu] + 12*\[Nu]^2)*\[Phi]d^2) +  21*(r^2*rd^4*(451 + 492*\[Nu] + 126*\[Nu]^2) + 18*r^4*rd^2*(-87 + 8*\[Nu] + 26*\[Nu]^2)*\[Phi]d^2 + 3*r^6*(-11 + 12*\[Nu] + 18*\[Nu]^2)*\[Phi]d^4)))/(112*r^8) +  (-4*G^3*M^3*(2 + 15*\[Nu]) + 5*r^3*(1 - 7*\[Nu] + 13*\[Nu]^2)*(rd^2 + r^2*\[Phi]d^2)^3 + 2*G^2*M^2*r*(2*rd^2*(9 + 7*\[Nu] + 8*\[Nu]^2) + r^2*(14 - 55*\[Nu] + 4*\[Nu]^2)*\[Phi]d^2) - 2*G*M*r^2*(3*rd^4*(-7 + 8*\[Nu] + 16*\[Nu]^2) + 2*r^2*rd^2*(-21 + 22*\[Nu] + 42*\[Nu]^2)*\[Phi]d^2 + r^4*(-21 + 23*\[Nu] + 27*\[Nu]^2)*\[Phi]d^4))/(16*r^3))/c^4


(* ::Text:: *)
(*Normalized conserved angular momentum in terms of (r,rd,\[Phi]d) defined in Eq. (2.5)*)


Ltilde= r^2*\[Phi]d + ((48*G^2*M*sigma2p*\[Phi]d)/r^4 - (15*G^2*M*mu2m*\[Delta]*\[Phi]d)/(2*r^4) + (3*G^2*M*mu2p*(5 + 2*\[Nu])*\[Phi]d)/(2*r^4) + (r*\[Phi]d*(2*G*M*(3 + \[Nu]) - r*(-1 + 3*\[Nu])*(rd^2 + r^2*\[Phi]d^2)))/2)/c^2 +  ((4*G^2*M*sigma2m*\[Delta]*\[Phi]d*(14*G*M - 21*r*rd^2 - 2*r^3*\[Phi]d^2))/r^5 - (4*G^2*M*sigma2p*\[Phi]d*(2*G*M*(11 + 6*\[Nu]) + 3*r*rd^2*(5 + 18*\[Nu]) + 2*r^3*(-17 + 12*\[Nu])*\[Phi]d^2))/r^5 + (3*G^2*M*mu2m*\[Delta]*\[Phi]d*(102*G*M + 15*r*rd^2*(13 - 6*\[Nu]) + r^3*(-67 + 30*\[Nu])*\[Phi]d^2))/(4*r^5) + (\[Phi]d*(2*G^2*M^2*(14 - 41*\[Nu] + 4*\[Nu]^2) + 3*r^2*(1 - 7*\[Nu] + 13*\[Nu]^2)*(rd^2 + r^2*\[Phi]d^2)^2 - 4*G*M*r*(rd^2*(-7 + 12*\[Nu] + 14*\[Nu]^2) + r^2*(-7 + 10*\[Nu] + 9*\[Nu]^2)*\[Phi]d^2)))/8 + (G^2*M*mu2p*\[Phi]d*(2*G*M*(63 - 308*\[Nu] + 12*\[Nu]^2) - 3*(r*rd^2*(-205 + 52*\[Nu] + 78*\[Nu]^2) + r^3*(-3 + 16*\[Nu] + 18*\[Nu]^2)*\[Phi]d^2)))/(4*r^5))/c^4


(* ::Section::Closed:: *)
(*Quasi-Keplerian parametrization in terms of the conserved quantities*)


(* ::Text:: *)
(* Semi-major axis defined in Eq . (3.2)*)


arEth = -1/2*(G*M)/Et + (24*G*(-1 - Et*h^2)*M*mut2p)/(c^10*h^8) +      (G*M*(-7 + \[Nu]))/(4*c^2) + ((G*M*(-4 + 7*\[Nu]))/h^2 -        (Et*G*M*(1 + \[Nu]^2))/8)/c^4 +      ((-192*G*(4 + 8*Et*h^2 + 3*Et^2*h^4)*M*sigmat2p)/h^10 -        (60*Et*G*(-1 - Et*h^2)*M*mut2m*\[Delta])/h^8 +        (12*G*M*mut2p*(-56 - Et*h^2*(79 - 28*\[Nu]) + 12*\[Nu] +           6*Et^2*h^4*(-3 + 2*\[Nu])))/h^10)/c^12 +      ((-120*G*(4 + 8*Et*h^2 + 3*Et^2*h^4)*M*mut3p)/h^12 -        (32*G*(48 + 100*Et*h^2 + 32*Et^2*h^4 - 9*Et^3*h^6)*M*sigmat2m*\[Delta])/        h^12 + (6*G*M*mut2m*\[Delta]*(-744 + 696*Et*h^2 +           10*Et^2*h^4*(290 - 63*\[Nu]) + 140*\[Nu] -           7*Et^3*h^6*(-149 + 50*\[Nu])))/(7*h^12) -        (32*G*M*sigmat2p*(720 + 8*Et^2*h^4*(109 - 63*\[Nu]) - 192*\[Nu] -           3*Et^3*h^6*(-31 + 32*\[Nu]) - 4*Et*h^2*(-397 + 150*\[Nu])))/h^12 +        (2*G*M*mut2p*(-7*Et^3*h^6*(189 - 722*\[Nu] + 246*\[Nu]^2) -           24*Et*h^2*(3637 - 2997*\[Nu] + 273*\[Nu]^2) -           4*(12654 - 7241*\[Nu] + 420*\[Nu]^2) - 6*Et^2*h^4*           (5564 - 7404*\[Nu] + 1155*\[Nu]^2)))/(7*h^12))/c^14


(* ::Text:: *)
(*Radial eccentricity defined in Eq . (3.2)*)


erEth = Sqrt[1 + 2*Et*h^2] - (24*Et*(4 + 10*Et*h^2 + 5*Et^2*h^4)*mut2p)/      (c^10*h^8*Sqrt[1 + 2*Et*h^2]) -      (Et*(-2*(-6 + \[Nu]) - 5*Et*h^2*(-3 + \[Nu])))/      (2*c^2*Sqrt[1 + 2*Et*h^2]) -      (Et*(32*(4 - 7*\[Nu]) - 8*Et*h^2*(-35 + 99*\[Nu]) -         4*Et^2*h^4*(50 + 148*\[Nu] + \[Nu]^2) -         Et^3*h^6*(415 - 210*\[Nu] + 7*\[Nu]^2)))/      (8*c^4*h^2*(1 + 2*Et*h^2)^(3/2)) +      ((384*Et*(-8 - 28*Et*h^2 - 28*Et^2*h^4 - 7*Et^3*h^6)*sigmat2p)/        (h^10*Sqrt[1 + 2*Et*h^2]) + (60*Et^2*(4 + 10*Et*h^2 + 5*Et^2*h^4)*         mut2m*\[Delta])/(h^8*Sqrt[1 + 2*Et*h^2]) +        (12*Et*mut2p*(-224 - Et^3*h^6*(752 - 401*\[Nu]) + 48*\[Nu] +           8*Et*h^2*(-131 + 34*\[Nu]) + Et^4*h^8*(-31 + 83*\[Nu]) +           2*Et^2*h^4*(-783 + 266*\[Nu])))/(h^10*(1 + 2*Et*h^2)^(3/2)))/c^12 +      ((240*Et*(-8 - 28*Et*h^2 - 28*Et^2*h^4 - 7*Et^3*h^6)*mut3p)/        (h^12*Sqrt[1 + 2*Et*h^2]) + (64*Et*(-96 - 344*Et*h^2 - 340*Et^2*h^4 -           52*Et^3*h^6 + 23*Et^4*h^8)*sigmat2m*\[Delta])/        (h^12*Sqrt[1 + 2*Et*h^2]) + (6*Et*mut2m*\[Delta]*         (-2976 + 7*Et^4*h^8*(4899 - 1360*\[Nu]) + 560*\[Nu] -           140*Et^2*h^4*(-81 + 5*\[Nu]) - 56*Et^3*h^6*(-807 + 160*\[Nu]) +           8*Et*h^2*(-954 + 245*\[Nu]) - 7*Et^5*h^10*(-729 + 325*\[Nu])))/        (7*h^12*(1 + 2*Et*h^2)^(3/2)) -        (64*Et*sigmat2p*(4*Et^2*h^4*(3785 - 1494*\[Nu]) + 96*(15 - 4*\[Nu]) -           416*Et*h^2*(-19 + 6*\[Nu]) - Et^5*h^10*(163 + 297*\[Nu]) -           3*Et^4*h^8*(-843 + 902*\[Nu]) - 6*Et^3*h^6*(-1916 + 1053*\[Nu])))/        (h^12*(1 + 2*Et*h^2)^(3/2)) -        (Et*mut2p*(32*(12654 - 7241*\[Nu] + 420*\[Nu]^2) +           7*Et^6*h^12*(-5019 - 6850*\[Nu] + 5049*\[Nu]^2) +           42*Et^5*h^10*(9285 - 31039*\[Nu] + 7090*\[Nu]^2) +           16*Et*h^2*(174522 - 111625*\[Nu] + 7644*\[Nu]^2) +           24*Et^2*h^4*(299041 - 221650*\[Nu] + 18389*\[Nu]^2) +           28*Et^3*h^6*(295437 - 270526*\[Nu] + 28335*\[Nu]^2) +           14*Et^4*h^8*(278682 - 363658*\[Nu] + 51777*\[Nu]^2)))/        (7*h^12*(1 + 2*Et*h^2)^(5/2)))/c^14


(* ::Text:: *)
(*Time eccentricity defined in Eq . (3.13b)*)


etEth = Sqrt[1 + 2*Et*h^2] - (3*Et*(16 - 15*Sqrt[2]*Sqrt[-Et]*h + 32*Et*h^2 +         36*Sqrt[2]*(-Et)^(3/2)*h^3 + 8*Et^2*h^4 - 12*Sqrt[2]*(-Et)^(5/2)*h^5)*       mut2p)/(c^10*h^8*Sqrt[1 + 2*Et*h^2]) -      (Et*(-(Et*h^2*(17 - 7*\[Nu])) + 4*(-1 + \[Nu])))/      (2*c^2*Sqrt[1 + 2*Et*h^2]) -      (Et*(64 - 112*\[Nu] + 24*Sqrt[2]*Sqrt[-Et]*h*(-5 + 2*\[Nu]) -         96*Sqrt[2]*(-Et)^(3/2)*h^3*(-5 + 2*\[Nu]) + 96*Sqrt[2]*(-Et)^(5/2)*h^5*         (-5 + 2*\[Nu]) - 8*Et*h^2*(-15 + 50*\[Nu] + 3*\[Nu]^2) -         4*Et^2*h^4*(90 + 73*\[Nu] + 22*\[Nu]^2) -         Et^3*h^6*(607 - 138*\[Nu] + 79*\[Nu]^2)))/      (8*c^4*h^2*(1 + 2*Et*h^2)^(3/2)) +      ((-6*Et*(256 - 315*Sqrt[2]*Sqrt[-Et]*h + 768*Et*h^2 +           1050*Sqrt[2]*(-Et)^(3/2)*h^3 + 576*Et^2*h^4 -           900*Sqrt[2]*(-Et)^(5/2)*h^5 + 64*Et^3*h^6 + 120*Sqrt[2]*(-Et)^(7/2)*           h^7)*sigmat2p)/(h^10*Sqrt[1 + 2*Et*h^2]) +        (15*(-35*Sqrt[2]*(-Et)^(3/2) + 32*Et^2*h + 100*Sqrt[2]*(-Et)^(5/2)*           h^2 + 64*Et^3*h^3 - 60*Sqrt[2]*(-Et)^(7/2)*h^4 + 16*Et^4*h^5)*mut2m*         \[Delta])/(4*h^9*Sqrt[1 + 2*Et*h^2]) -        (3*Et*mut2p*(1792 + 16*Et^4*h^8*(35 - 27*\[Nu]) - 384*\[Nu] +           96*Sqrt[2]*(-Et)^(9/2)*h^9*(-17 + 8*\[Nu]) + 35*Sqrt[2]*Sqrt[-Et]*h*           (-68 + 15*\[Nu]) - 84*Sqrt[2]*(-Et)^(7/2)*h^7*(-151 + 55*\[Nu]) -           32*Et*h^2*(-256 + 69*\[Nu]) - 25*Sqrt[2]*(-Et)^(3/2)*h^3*           (-487 + 123*\[Nu]) - 32*Et^2*h^4*(-375 + 134*\[Nu]) -           16*Et^3*h^6*(-370 + 189*\[Nu]) + 4*Sqrt[2]*(-Et)^(5/2)*h^5*           (-5191 + 1542*\[Nu])))/(4*h^10*(1 + 2*Et*h^2)^(3/2)))/c^12 +      ((-15*Et*(256 - 315*Sqrt[2]*Sqrt[-Et]*h + 768*Et*h^2 +           1050*Sqrt[2]*(-Et)^(3/2)*h^3 + 576*Et^2*h^4 -           900*Sqrt[2]*(-Et)^(5/2)*h^5 + 64*Et^3*h^6 + 120*Sqrt[2]*(-Et)^(7/2)*           h^7)*mut3p)/(4*h^12*Sqrt[1 + 2*Et*h^2]) +        (Et*(-6144 + 11781*Sqrt[2]*Sqrt[-Et]*h - 18944*Et*h^2 -           44982*Sqrt[2]*(-Et)^(3/2)*h^3 - 13824*Et^2*h^4 +           49980*Sqrt[2]*(-Et)^(5/2)*h^5 + 384*Et^3*h^6 -           14280*Sqrt[2]*(-Et)^(7/2)*h^7 + 640*Et^4*h^8)*sigmat2m*\[Delta])/        (2*h^12*Sqrt[1 + 2*Et*h^2]) +        (Et*sigmat2p*(6144*(-15 + 4*\[Nu]) + 960*Sqrt[2]*(-Et)^(11/2)*h^11*           (-37 + 20*\[Nu]) - 693*Sqrt[2]*Sqrt[-Et]*h*(-199 + 52*\[Nu]) +           128*Et^5*h^10*(-83 + 75*\[Nu]) + 512*Et*h^2*(-964 + 309*\[Nu]) +           512*Et^2*h^4*(-1814 + 723*\[Nu]) + 384*Et^3*h^6*           (-1874 + 969*\[Nu]) + 128*Et^4*h^8*(-1576 + 1101*\[Nu]) -           120*Sqrt[2]*(-Et)^(9/2)*h^9*(-4371 + 2095*\[Nu]) +           63*Sqrt[2]*(-Et)^(3/2)*h^3*(-12801 + 3803*\[Nu]) +           60*Sqrt[2]*(-Et)^(7/2)*h^7*(-25503 + 10289*\[Nu]) -           42*Sqrt[2]*(-Et)^(5/2)*h^5*(-40469 + 13887*\[Nu])))/        (2*h^12*(1 + 2*Et*h^2)^(3/2)) + (3*Et*mut2m*\[Delta]*         (4*Sqrt[2]*(-Et)^(5/2)*h^5*(789527 - 166530*\[Nu]) +           256*(-186 + 35*\[Nu]) + 768*Et*h^2*(-128 + 35*\[Nu]) -           224*Et^5*h^10*(-277 + 125*\[Nu]) - 189*Sqrt[2]*Sqrt[-Et]*h*           (-1528 + 245*\[Nu]) - 480*Sqrt[2]*(-Et)^(9/2)*h^9*           (-1234 + 385*\[Nu]) - 64*Et^2*h^4*(-4187 + 595*\[Nu]) -           96*Et^4*h^8*(-5513 + 1820*\[Nu]) - 64*Et^3*h^6*           (-12419 + 3010*\[Nu]) + 20*Sqrt[2]*(-Et)^(7/2)*h^7*           (-122989 + 30905*\[Nu]) + 7*Sqrt[2]*(-Et)^(3/2)*h^3*           (-230819 + 42035*\[Nu])))/(112*h^12*(1 + 2*Et*h^2)^(3/2)) -        (Et*mut2p*(4704*Et^6*h^12*(573 - 410*\[Nu] + 121*\[Nu]^2) -           8064*Sqrt[2]*(-Et)^(13/2)*h^13*(629 - 476*\[Nu] + 143*\[Nu]^2) +           512*(12654 - 7241*\[Nu] + 420*\[Nu]^2) + 3584*Et*h^2*           (12534 - 8032*\[Nu] + 579*\[Nu]^2) - 378*Sqrt[2]*Sqrt[-Et]*h*           (28608 - 12577*\[Nu] + 980*\[Nu]^2) + 384*Et^2*h^4*           (307900 - 226061*\[Nu] + 20636*\[Nu]^2) + 640*Et^3*h^6*           (229440 - 197675*\[Nu] + 23478*\[Nu]^2) + 192*Et^5*h^10*           (127544 - 137229*\[Nu] + 31045*\[Nu]^2) + 288*Sqrt[2]*(-Et)^(11/2)*           h^11*(245677 - 175290*\[Nu] + 37975*\[Nu]^2) +           42*Sqrt[2]*(-Et)^(3/2)*h^3*(1955462 - 922997*\[Nu] +             84945*\[Nu]^2) + 64*Et^4*h^8*(1376145 - 1397692*\[Nu] +             224280*\[Nu]^2) - 12*Sqrt[2]*(-Et)^(9/2)*h^9*           (20020859 - 12667630*\[Nu] + 2117367*\[Nu]^2) +           12*Sqrt[2]*(-Et)^(7/2)*h^7*(28764651 - 16256252*\[Nu] +             2177133*\[Nu]^2) - 3*Sqrt[2]*(-Et)^(5/2)*h^5*           (80685399 - 41373494*\[Nu] + 4553115*\[Nu]^2)))/        (224*h^12*(1 + 2*Et*h^2)^(5/2)))/c^14


(* ::Text:: *)
(*Phase eccentricity defined in Eq . (3.13d)*)


e\[Phi]Eth = Sqrt[1 + 2*Et*h^2] - (3*Et*(93 + 244*Et*h^2 + 124*Et^2*h^4)*       mut2p)/(c^10*h^8*Sqrt[1 + 2*Et*h^2]) - (Et*(12 - Et*h^2*(-15 + \[Nu])))/      (2*c^2*Sqrt[1 + 2*Et*h^2]) -      (Et*(416 - 91*\[Nu] - 15*\[Nu]^2 - 12*Et^2*h^4*(-20 + 5*\[Nu] +           7*\[Nu]^2) - 2*Et^3*h^6*(415 - 94*\[Nu] + 11*\[Nu]^2) -         2*Et*h^2*(-600 + 125*\[Nu] + 33*\[Nu]^2)))/      (16*c^4*h^2*(1 + 2*Et*h^2)^(3/2)) +      ((24*Et*(-375 - 1306*Et*h^2 - 1268*Et^2*h^4 - 296*Et^3*h^6)*sigmat2p)/        (h^10*Sqrt[1 + 2*Et*h^2]) + (15*Et*(-297 - 948*Et*h^2 - 772*Et^2*h^4 -           112*Et^3*h^6)*mut2m*\[Delta])/(4*h^10*Sqrt[1 + 2*Et*h^2]) +        (3*Et*mut2p*(-2*Et*h^2*(27968 - 5769*\[Nu]) +           8*Et^4*h^8*(-471 + 571*\[Nu]) + 3*(-3839 + 651*\[Nu]) +           24*Et^3*h^6*(-1937 + 802*\[Nu]) + 10*Et^2*h^4*(-8807 + 2375*\[Nu])))/        (4*h^10*(1 + 2*Et*h^2)^(3/2)))/c^12 +      ((30*Et*(-237 - 842*Et*h^2 - 844*Et^2*h^4 - 208*Et^3*h^6)*mut3p)/        (h^12*Sqrt[1 + 2*Et*h^2]) -        (Et*(130619 + 524424*Et*h^2 + 653224*Et^2*h^4 + 260512*Et^3*h^6 +           17968*Et^4*h^8)*sigmat2m*\[Delta])/(4*h^12*Sqrt[1 + 2*Et*h^2]) -        (Et*sigmat2p*(1140203 - 270510*\[Nu] - 32*Et^5*h^10*           (2153 + 7290*\[Nu]) - 48*Et^4*h^8*(-44401 + 41246*\[Nu]) -           48*Et^3*h^6*(-192751 + 94648*\[Nu]) - 8*Et^2*h^4*           (-1513337 + 532788*\[Nu]) - 2*Et*h^2*(-3145943 + 884622*\[Nu])))/        (4*h^12*(1 + 2*Et*h^2)^(3/2)) - (3*Et*mut2m*\[Delta]*         (15182828 - 2077425*\[Nu] - 224*Et^5*h^10*(-8404 + 5575*\[Nu]) -           80*Et^4*h^8*(-476480 + 171157*\[Nu]) - 70*Et*h^2*           (-1210924 + 194551*\[Nu]) - 48*Et^3*h^6*(-2803616 + 705215*\[Nu]) -           8*Et^2*h^4*(-20847558 + 4073335*\[Nu])))/        (896*h^12*(1 + 2*Et*h^2)^(3/2)) -        (Et*mut2p*(448*Et^6*h^12*(92958 - 86215*\[Nu] + 80769*\[Nu]^2) +           9*(40887016 - 14415209*\[Nu] + 926121*\[Nu]^2) +           64*Et^5*h^10*(15152022 - 13622281*\[Nu] + 3843399*\[Nu]^2) +           32*Et^3*h^6*(278130768 - 142631977*\[Nu] + 17311581*\[Nu]^2) +           4*Et*h^2*(657662112 - 255147281*\[Nu] + 19587309*\[Nu]^2) +           16*Et^4*h^8*(310962510 - 199484659*\[Nu] + 33771717*\[Nu]^2) +           4*Et^2*h^4*(1778575392 - 778237451*\[Nu] + 73435803*\[Nu]^2)))/        (1792*h^12*(1 + 2*Et*h^2)^(5/2)))/c^14


(* ::Text:: *)
(*Mean motion, related to the radial period P=2\[Pi]/n defined in Eq . (3.12)*)


nEth = (2*Sqrt[2]*(-Et)^(3/2))/(G*M) - (36*Et^3*(-5 - 2*Et*h^2)*mut2p)/      (c^10*G*h^7*M) + (225*Et^3*(21 + 28*Et*h^2 + 4*Et^2*h^4)*mut3p)/      (c^14*G*h^11*M) + ((360*Et^3*(21 + 28*Et*h^2 + 4*Et^2*h^4)*sigmat2p)/        (c^10*G*h^9*M) - (75*Et^3*(-7 - 6*Et*h^2)*mut2m*\[Delta])/        (c^10*G*h^9*M) + ((-Et)^(5/2)*(-15 + \[Nu]))/(Sqrt[2]*G*M) -        (3*Et^3*mut2p*(12*Et^2*h^4*(-33 + 13*\[Nu]) + 35*(-68 + 15*\[Nu]) +           30*Et*h^2*(-92 + 29*\[Nu])))/(c^10*G*h^9*M))/c^2 +      ((714*Et^3*(33 + 60*Et*h^2 + 20*Et^2*h^4)*sigmat2m*\[Delta])/        (c^10*G*h^11*M) + (6*Et^3*sigmat2p*(231*(199 - 52*\[Nu]) -           40*Et^3*h^6*(-71 + 31*\[Nu]) - 140*Et^2*h^4*(-287 + 120*\[Nu]) -           210*Et*h^2*(-415 + 141*\[Nu])))/(c^10*G*h^11*M) -        (3*Et^3*mut2m*\[Delta]*(189*(-1528 + 245*\[Nu]) +           60*Et^2*h^4*(-2433 + 665*\[Nu]) + 70*Et*h^2*(-6702 + 1435*\[Nu])))/        (28*c^10*G*h^11*M) + (-192*Et^3*(-5 + 2*\[Nu]) +          Sqrt[2]*(-Et)^(7/2)*h*(555 + 30*\[Nu] + 11*\[Nu]^2))/(16*G*h*M) -        (3*Et^3*mut2p*(-10080*Sqrt[2]*(-Et)^(3/2)*h^3*(-5 + 2*\[Nu]) +           4032*Sqrt[2]*(-Et)^(5/2)*h^5*(-5 + 2*\[Nu]) -           168*Et^3*h^6*(597 - 366*\[Nu] + 97*\[Nu]^2) -           350*Et*h^2*(8661 - 4715*\[Nu] + 567*\[Nu]^2) -           63*(28608 - 12577*\[Nu] + 980*\[Nu]^2) - 60*Et^2*h^4*           (21648 - 13665*\[Nu] + 2527*\[Nu]^2)))/(28*c^10*G*h^11*M))/c^4


(* ::Text:: *)
(*Periastron advance, related to the angle \[CapitalPhi]=K/2\[Pi] defined in Eq . (3.8)*)


KEth = 1 + 3/(c^2*h^2) + (45*(21 + 28*Et*h^2 + 4*Et^2*h^4)*mut2p)/      (8*c^10*h^10) + (105 - 30*\[Nu] - 6*Et*h^2*(-5 + 2*\[Nu]))/(4*c^4*h^4) +      (((7623 + 17010*Et*h^2 + 8820*Et^2*h^4 + 600*Et^3*h^6)*sigmat2p)/        (2*h^12) + (315*(33 + 60*Et*h^2 + 20*Et^2*h^4)*mut2m*\[Delta])/        (32*h^12) + (9*mut2p*(231*(71 - 10*\[Nu]) - 160*Et^3*h^6*           (-3 + 2*\[Nu]) - 980*Et^2*h^4*(-11 + 4*\[Nu]) -           420*Et*h^2*(-68 + 15*\[Nu])))/(32*h^12))/c^12 +      ((-105*(-429 - 990*Et*h^2 - 540*Et^2*h^4 - 40*Et^3*h^6)*mut3p)/        (16*h^14) - (17*(-5577 - 15246*Et*h^2 - 11340*Et^2*h^4 -           1960*Et^3*h^6)*sigmat2m*\[Delta])/(8*h^14) +        (sigmat2p*(-1200*Et^4*h^8*(-13 + 14*\[Nu]) - 30492*Et*h^2*           (-199 + 52*\[Nu]) - 22680*Et^2*h^4*(-185 + 69*\[Nu]) -           5577*(-439 + 84*\[Nu]) - 3920*Et^3*h^6*(-197 + 114*\[Nu])))/        (16*h^14) + (27*mut2m*\[Delta]*(1001*(87 - 10*\[Nu]) -           160*Et^3*h^6*(-106 + 35*\[Nu]) - 132*Et*h^2*(-1528 + 245*\[Nu]) -           20*Et^2*h^4*(-6177 + 1400*\[Nu])))/(128*h^14) +        (3*mut2p*(120*Et^4*h^8*(66 - 84*\[Nu] + 41*\[Nu]^2) +           429*(6276 - 2080*\[Nu] + 105*\[Nu]^2) + 198*Et*h^2*           (28608 - 12577*\[Nu] + 980*\[Nu]^2) + 80*Et^3*h^6*           (6099 - 5093*\[Nu] + 1155*\[Nu]^2) + 90*Et^2*h^4*           (36165 - 21524*\[Nu] + 2730*\[Nu]^2)))/(64*h^14))/c^14


(* ::Text:: *)
(*Mean anomaly defined in Eq . (3.13b)*)


lQKP = u + (9*Sqrt[2]*(-Et)^(3/2)*(-5 - 2*Et*h^2)*mut2p*(u - v))/(c^10*h^7) -      (225*(-Et)^(3/2)*(21 + 28*Et*h^2 + 4*Et^2*h^4)*mut3p*(u - v))/      (2*Sqrt[2]*c^14*h^11) + (-Sqrt[1 + 2*Et*h^2] -        (3*Et*(-16 + 15*Sqrt[2]*Sqrt[-Et]*h - 32*Et*h^2 -           36*Sqrt[2]*(-Et)^(3/2)*h^3 - 8*Et^2*h^4 + 12*Sqrt[2]*(-Et)^(5/2)*           h^5)*mut2p)/(c^10*h^8*Sqrt[1 + 2*Et*h^2]) +        (15*Et*(256 - 315*Sqrt[2]*Sqrt[-Et]*h + 768*Et*h^2 +           1050*Sqrt[2]*(-Et)^(3/2)*h^3 + 576*Et^2*h^4 -           900*Sqrt[2]*(-Et)^(5/2)*h^5 + 64*Et^3*h^6 + 120*Sqrt[2]*(-Et)^(7/2)*           h^7)*mut3p)/(4*c^14*h^12*Sqrt[1 + 2*Et*h^2]))*Sin[u] +      ((24*(-Et)^(3/2)*Sqrt[2 + 4*Et*h^2]*mut2p)/(c^10*h^7) -        (15*(-Et)^(3/2)*(-61 - 42*Et*h^2)*Sqrt[2 + 4*Et*h^2]*mut3p)/        (c^14*h^11))*Sin[v] + ((3*(-Et)^(3/2)*(1 + 2*Et*h^2)*mut2p)/        (Sqrt[2]*c^10*h^7) + (15*(-Et)^(3/2)*(17 + 38*Et*h^2 + 8*Et^2*h^4)*         mut3p)/(Sqrt[2]*c^14*h^11))*Sin[2*v] -      (15*(-Et)^(3/2)*(-1 - 2*Et*h^2)*Sqrt[2 + 4*Et*h^2]*mut3p*Sin[3*v])/      (c^14*h^11) + (15*(-Et)^(3/2)*(1 + 2*Et*h^2)^2*mut3p*Sin[4*v])/      (8*Sqrt[2]*c^14*h^11) +      ((-90*Sqrt[2]*(-Et)^(3/2)*(21 + 28*Et*h^2 + 4*Et^2*h^4)*sigmat2p*(u - v))/        (c^10*h^9) + (75*(-Et)^(3/2)*(-7 - 6*Et*h^2)*mut2m*(u - v)*\[Delta])/        (2*Sqrt[2]*c^10*h^9) + (3*(-Et)^(3/2)*mut2p*(u - v)*         (-15*Et*h^2*(169 - 57*\[Nu]) + 35*(-68 + 15*\[Nu]) +           6*Et^2*h^4*(-51 + 25*\[Nu])))/(2*Sqrt[2]*c^10*h^9) +        ((6*Et*(256 - 315*Sqrt[2]*Sqrt[-Et]*h + 768*Et*h^2 +             1050*Sqrt[2]*(-Et)^(3/2)*h^3 + 576*Et^2*h^4 -             900*Sqrt[2]*(-Et)^(5/2)*h^5 + 64*Et^3*h^6 + 120*Sqrt[2]*             (-Et)^(7/2)*h^7)*sigmat2p)/(c^10*h^10*Sqrt[1 + 2*Et*h^2]) +          (15*(35*Sqrt[2]*(-Et)^(3/2) - 32*Et^2*h - 100*Sqrt[2]*(-Et)^(5/2)*             h^2 - 64*Et^3*h^3 + 60*Sqrt[2]*(-Et)^(7/2)*h^4 - 16*Et^4*h^5)*           mut2m*\[Delta])/(4*c^10*h^9*Sqrt[1 + 2*Et*h^2]) -          (Et*(4 - 4*\[Nu] - Et*h^2*(-17 + 7*\[Nu])))/(2*Sqrt[1 + 2*Et*h^2]) +          (3*Et*mut2p*(1792 + 16*Et^4*h^8*(35 - 27*\[Nu]) - 384*\[Nu] +             96*Sqrt[2]*(-Et)^(9/2)*h^9*(-17 + 8*\[Nu]) + 35*Sqrt[2]*Sqrt[-Et]*             h*(-68 + 15*\[Nu]) - 84*Sqrt[2]*(-Et)^(7/2)*h^7*             (-151 + 55*\[Nu]) - 32*Et*h^2*(-256 + 69*\[Nu]) -             25*Sqrt[2]*(-Et)^(3/2)*h^3*(-487 + 123*\[Nu]) -             32*Et^2*h^4*(-375 + 134*\[Nu]) - 16*Et^3*h^6*(-370 + 189*\[Nu]) +             4*Sqrt[2]*(-Et)^(5/2)*h^5*(-5191 + 1542*\[Nu])))/          (4*c^10*h^10*(1 + 2*Et*h^2)^(3/2)))*Sin[u] +        ((24*(-Et)^(3/2)*(61 + 164*Et*h^2 + 84*Et^2*h^4)*sigmat2p)/          (c^10*h^9*Sqrt[1/2 + Et*h^2]) +          (30*(-Et)^(3/2)*(7 + 18*Et*h^2 + 8*Et^2*h^4)*mut2m*\[Delta])/          (c^10*h^9*Sqrt[1/2 + Et*h^2]) - (3*(-Et)^(3/2)*mut2p*           (-421 + 80*\[Nu] + 18*Et*h^2*(-59 + 13*\[Nu]) +             4*Et^2*h^4*(-119 + 36*\[Nu])))/(c^10*h^9*Sqrt[1/2 + Et*h^2]))*        Sin[v] + ((12*Sqrt[2]*(-Et)^(3/2)*(17 + 38*Et*h^2 + 8*Et^2*h^4)*           sigmat2p)/(c^10*h^9) + (15*(-Et)^(3/2)*(14 + 31*Et*h^2 +             6*Et^2*h^4)*mut2m*\[Delta])/(2*Sqrt[2]*c^10*h^9) -          (3*(-Et)^(3/2)*mut2p*(-428 - Et*h^2*(937 - 125*\[Nu]) + 52*\[Nu] +             2*Et^2*h^4*(-99 + 19*\[Nu])))/(4*Sqrt[2]*c^10*h^9))*Sin[2*v] +        ((19*Sqrt[2]*(-(Et*(1 + 2*Et*h^2)))^(3/2)*mut2p)/(c^10*h^9) -          (24*(-Et)^(3/2)*(-1 - 2*Et*h^2)*Sqrt[2 + 4*Et*h^2]*sigmat2p)/          (c^10*h^9) - (10*(-Et)^(3/2)*(-1 - 2*Et*h^2)*Sqrt[2 + 4*Et*h^2]*           mut2m*\[Delta])/(c^10*h^9))*Sin[3*v] +        ((3*(-Et)^(3/2)*(1 + 2*Et*h^2)^2*sigmat2p)/(Sqrt[2]*c^10*h^9) +          (15*(-Et)^(3/2)*(1 + 2*Et*h^2)^2*mut2m*\[Delta])/          (8*Sqrt[2]*c^10*h^9) + (3*(-Et)^(3/2)*(1 + 2*Et*h^2)^2*mut2p*           (8 + \[Nu]))/(8*Sqrt[2]*c^10*h^9))*Sin[4*v])/c^2 +      ((-357*(-Et)^(3/2)*(33 + 60*Et*h^2 + 20*Et^2*h^4)*sigmat2m*(u - v)*         \[Delta])/(Sqrt[2]*c^10*h^11) + (3*Sqrt[2]*(-Et)^(3/2)*(u - v)*         (-5 + 2*\[Nu]))/h - (3*(-Et)^(3/2)*sigmat2p*(u - v)*         (231*(199 - 52*\[Nu]) - 20*Et^3*h^6*(-97 + 59*\[Nu]) -           140*Et^2*h^4*(-242 + 117*\[Nu]) - 105*Et*h^2*(-785 + 279*\[Nu])))/        (Sqrt[2]*c^10*h^11) + (9*(-Et)^(3/2)*mut2m*(u - v)*\[Delta]*         (945*Et*h^2*(-159 + 35*\[Nu]) + 63*(-1528 + 245*\[Nu]) +           10*Et^2*h^4*(-4341 + 1295*\[Nu])))/(56*Sqrt[2]*c^10*h^11) +        (9*(-Et)^(3/2)*mut2p*(u - v)*(-13440*(-Et)^(3/2)*h^3*(-5 + 2*\[Nu]) +           5376*(-Et)^(5/2)*h^5*(-5 + 2*\[Nu]) - 182*Sqrt[2]*Et^3*h^6*           (207 - 162*\[Nu] + 55*\[Nu]^2) - 42*Sqrt[2]*(28608 - 12577*\[Nu] +             980*\[Nu]^2) - 70*Sqrt[2]*Et*h^2*(26490 - 15033*\[Nu] +             1855*\[Nu]^2) - 5*Sqrt[2]*Et^2*h^4*(133809 - 95194*\[Nu] +             19341*\[Nu]^2)))/(224*c^10*h^11) +        (-1/2*(Et*(-6144 + 11781*Sqrt[2]*Sqrt[-Et]*h - 18944*Et*h^2 -              44982*Sqrt[2]*(-Et)^(3/2)*h^3 - 13824*Et^2*h^4 +              49980*Sqrt[2]*(-Et)^(5/2)*h^5 + 384*Et^3*h^6 -              14280*Sqrt[2]*(-Et)^(7/2)*h^7 + 640*Et^4*h^8)*sigmat2m*\[Delta])/           (c^10*h^12*Sqrt[1 + 2*Et*h^2]) -          (Et*sigmat2p*(6144*(-15 + 4*\[Nu]) + 960*Sqrt[2]*(-Et)^(11/2)*h^11*             (-37 + 20*\[Nu]) - 693*Sqrt[2]*Sqrt[-Et]*h*(-199 + 52*\[Nu]) +             128*Et^5*h^10*(-83 + 75*\[Nu]) + 512*Et*h^2*(-964 + 309*\[Nu]) +             512*Et^2*h^4*(-1814 + 723*\[Nu]) + 384*Et^3*h^6*             (-1874 + 969*\[Nu]) + 128*Et^4*h^8*(-1576 + 1101*\[Nu]) -             120*Sqrt[2]*(-Et)^(9/2)*h^9*(-4371 + 2095*\[Nu]) +             63*Sqrt[2]*(-Et)^(3/2)*h^3*(-12801 + 3803*\[Nu]) +             60*Sqrt[2]*(-Et)^(7/2)*h^7*(-25503 + 10289*\[Nu]) -             42*Sqrt[2]*(-Et)^(5/2)*h^5*(-40469 + 13887*\[Nu])))/          (2*c^10*h^12*(1 + 2*Et*h^2)^(3/2)) -          (3*Et*mut2m*\[Delta]*(4*Sqrt[2]*(-Et)^(5/2)*h^5*             (789527 - 166530*\[Nu]) + 256*(-186 + 35*\[Nu]) +             768*Et*h^2*(-128 + 35*\[Nu]) - 224*Et^5*h^10*(-277 + 125*\[Nu]) -             189*Sqrt[2]*Sqrt[-Et]*h*(-1528 + 245*\[Nu]) -             480*Sqrt[2]*(-Et)^(9/2)*h^9*(-1234 + 385*\[Nu]) -             64*Et^2*h^4*(-4187 + 595*\[Nu]) - 96*Et^4*h^8*             (-5513 + 1820*\[Nu]) - 64*Et^3*h^6*(-12419 + 3010*\[Nu]) +             20*Sqrt[2]*(-Et)^(7/2)*h^7*(-122989 + 30905*\[Nu]) +             7*Sqrt[2]*(-Et)^(3/2)*h^3*(-230819 + 42035*\[Nu])))/          (112*c^10*h^12*(1 + 2*Et*h^2)^(3/2)) +          (Et*(64 - 112*\[Nu] + 24*Sqrt[2]*Sqrt[-Et]*h*(-5 + 2*\[Nu]) -             96*Sqrt[2]*(-Et)^(3/2)*h^3*(-5 + 2*\[Nu]) + 96*Sqrt[2]*(-Et)^(5/2)*             h^5*(-5 + 2*\[Nu]) - 8*Et*h^2*(-15 + 50*\[Nu] + 3*\[Nu]^2) -             4*Et^2*h^4*(90 + 73*\[Nu] + 22*\[Nu]^2) -             Et^3*h^6*(607 - 138*\[Nu] + 79*\[Nu]^2)))/          (8*h^2*(1 + 2*Et*h^2)^(3/2)) -          (Et*mut2p*(-4704*Et^6*h^12*(573 - 410*\[Nu] + 121*\[Nu]^2) +             8064*Sqrt[2]*(-Et)^(13/2)*h^13*(629 - 476*\[Nu] + 143*\[Nu]^2) -             512*(12654 - 7241*\[Nu] + 420*\[Nu]^2) - 3584*Et*h^2*             (12534 - 8032*\[Nu] + 579*\[Nu]^2) + 378*Sqrt[2]*Sqrt[-Et]*h*             (28608 - 12577*\[Nu] + 980*\[Nu]^2) - 384*Et^2*h^4*             (307900 - 226061*\[Nu] + 20636*\[Nu]^2) - 640*Et^3*h^6*             (229440 - 197675*\[Nu] + 23478*\[Nu]^2) - 192*Et^5*h^10*             (127544 - 137229*\[Nu] + 31045*\[Nu]^2) - 288*Sqrt[2]*             (-Et)^(11/2)*h^11*(245677 - 175290*\[Nu] + 37975*\[Nu]^2) -             42*Sqrt[2]*(-Et)^(3/2)*h^3*(1955462 - 922997*\[Nu] +               84945*\[Nu]^2) - 64*Et^4*h^8*(1376145 - 1397692*\[Nu] +               224280*\[Nu]^2) + 12*Sqrt[2]*(-Et)^(9/2)*h^9*             (20020859 - 12667630*\[Nu] + 2117367*\[Nu]^2) -             12*Sqrt[2]*(-Et)^(7/2)*h^7*(28764651 - 16256252*\[Nu] +               2177133*\[Nu]^2) + 3*Sqrt[2]*(-Et)^(5/2)*h^5*             (80685399 - 41373494*\[Nu] + 4553115*\[Nu]^2)))/          (224*c^10*h^12*(1 + 2*Et*h^2)^(5/2)))*Sin[u] +        ((4*(-Et)^(3/2)*Sqrt[2 + 4*Et*h^2]*(1632 + 2041*Et*h^2 + 354*Et^2*h^4)*           sigmat2m*\[Delta])/(c^10*h^11) - ((-Et)^(3/2)*Sqrt[2 + 4*Et*h^2]*           (-15 + \[Nu])*\[Nu])/(4*h) + (2*(-Et)^(3/2)*sigmat2p*           (28014 + 2*Et^2*h^4*(35543 - 12315*\[Nu]) - 6519*\[Nu] -             96*Et^3*h^6*(-143 + 62*\[Nu]) - Et*h^2*(-87059 + 23985*\[Nu])))/          (c^10*h^11*Sqrt[1/2 + Et*h^2]) + (3*(-Et)^(3/2)*mut2m*\[Delta]*           (431784 - 70805*\[Nu] - 980*Et^2*h^4*(-1136 + 295*\[Nu]) -             56*Et^3*h^6*(-3644 + 1305*\[Nu]) - 2*Et*h^2*(-678296 +               134645*\[Nu])))/(56*c^10*h^11*Sqrt[2 + 4*Et*h^2]) -          (mut2p*(16128*(-Et)^(9/2)*h^9*(-15 + \[Nu])*\[Nu] +             Sqrt[2]*(-16937376 + 5344775*\[Nu] - 467481*\[Nu]^2) -             2016*(-Et)^(3/2)*h^3*(-160 - 11*\[Nu] + 5*\[Nu]^2) -             8064*(-Et)^(7/2)*h^7*(-160 - 41*\[Nu] + 7*\[Nu]^2) +             4032*(-Et)^(5/2)*h^5*(-320 - 37*\[Nu] + 11*\[Nu]^2) -             112*Sqrt[2]*Et^4*h^8*(134592 - 70745*\[Nu] + 14415*\[Nu]^2) -             224*Sqrt[2]*Et^3*h^6*(383910 - 169037*\[Nu] + 25779*\[Nu]^2) -             24*Sqrt[2]*Et^2*h^4*(5853210 - 2217535*\[Nu] + 269283*\[Nu]^2) -             8*Sqrt[2]*Et*h^2*(10564026 - 3602663*\[Nu] + 365589*\[Nu]^2)))/          (448*c^10*h^11*(-Et^(-1) - 2*h^2)^(3/2)))*Sin[v] +        (-1/4*((-Et)^(3/2)*(-12129 - 33686*Et*h^2 - 19436*Et^2*h^4 -              1160*Et^3*h^6)*sigmat2m*\[Delta])/(Sqrt[2]*c^10*h^11) +          ((-Et)^(3/2)*sigmat2p*(68955 + 4*Et^2*h^4*(24509 - 6036*\[Nu]) -             11640*\[Nu] - 8*Et^3*h^6*(-979 + 240*\[Nu]) -             2*Et*h^2*(-89245 + 17796*\[Nu])))/(4*Sqrt[2]*c^10*h^11) +          (3*(-Et)^(3/2)*mut2m*\[Delta]*(481206 + 20*Et^2*h^4*             (38601 - 11606*\[Nu]) - 89285*\[Nu] - 56*Et^3*h^6*             (-1081 + 450*\[Nu]) - 2*Et*h^2*(-650894 + 145915*\[Nu])))/          (224*Sqrt[2]*c^10*h^11) + ((-Et)^(3/2)*mut2p*           (4032*(-Et)^(3/2)*h^3*(-5 + 2*\[Nu]) - 8064*(-Et)^(5/2)*h^5*             (-5 + 2*\[Nu]) + 42*Sqrt[2]*Et^3*h^6*(8411 - 2970*\[Nu] +               159*\[Nu]^2) + 3*Sqrt[2]*Et^2*h^4*(1393585 - 354110*\[Nu] +               20517*\[Nu]^2) + Sqrt[2]*(2895684 - 474413*\[Nu] +               25788*\[Nu]^2) + 2*Sqrt[2]*Et*h^2*(3750240 - 722891*\[Nu] +               42084*\[Nu]^2)))/(448*c^10*h^11))*Sin[2*v] +        ((4*(-Et)^(3/2)*Sqrt[2 + 4*Et*h^2]*(92 + 221*Et*h^2 + 74*Et^2*h^4)*           sigmat2m*\[Delta])/(c^10*h^11) + ((-Et)^(3/2)*(-1 - 2*Et*h^2)*           sigmat2p*(-(Et*h^2*(2862 - 74*\[Nu])) + 4*Et^2*h^4*             (-242 + 3*\[Nu]) + 5*(-254 + 5*\[Nu])))/          (c^10*h^11*Sqrt[1/2 + Et*h^2]) + (3*(-Et)^(3/2)*(-1 - 2*Et*h^2)*           mut2m*\[Delta]*(-64208 + 14455*\[Nu] + 28*Et^2*h^4*             (-2008 + 685*\[Nu]) + 36*Et*h^2*(-4208 + 1085*\[Nu])))/          (112*c^10*h^11*Sqrt[2 + 4*Et*h^2]) + ((-Et)^(3/2)*(-1 - 2*Et*h^2)*           mut2p*(-269064 - 25190*\[Nu] + 9303*\[Nu]^2 -             4*Et*h^2*(155490 + 10376*\[Nu] - 6321*\[Nu]^2) +             28*Et^2*h^4*(-8040 + 406*\[Nu] + 477*\[Nu]^2)))/          (112*c^10*h^11*Sqrt[2 + 4*Et*h^2]))*Sin[3*v] +        (-1/4*((-Et)^(3/2)*(-579 - 80*Et*h^2)*(1 + 2*Et*h^2)^2*sigmat2m*            \[Delta])/(Sqrt[2]*c^10*h^11) + (3*(-Et)^(3/2)*(-1 - 2*Et*h^2)*           mut2m*\[Delta]*(-27136 - Et*h^2*(57751 - 16765*\[Nu]) +             7455*\[Nu] + 14*Et^2*h^4*(-677 + 245*\[Nu])))/          (224*Sqrt[2]*c^10*h^11) - ((-Et)^(3/2)*(-1 - 2*Et*h^2)*sigmat2p*           (1173 + 372*\[Nu] + 2*Et^2*h^4*(209 + 69*\[Nu]) +             Et*h^2*(2447 + 801*\[Nu])))/(4*Sqrt[2]*c^10*h^11) +          (3*(-Et)^(3/2)*(-1 - 2*Et*h^2)*mut2p*(-31336 - 7923*\[Nu] +             2856*\[Nu]^2 - Et*h^2*(66298 + 15531*\[Nu] - 6419*\[Nu]^2) +             14*Et^2*h^4*(-806 - 23*\[Nu] + 97*\[Nu]^2)))/          (224*Sqrt[2]*c^10*h^11))*Sin[4*v] +        ((48*(-Et)^(3/2)*(1 + 2*Et*h^2)^2*Sqrt[2 + 4*Et*h^2]*sigmat2m*\[Delta])/          (5*c^10*h^11) - (3*(-Et)^(3/2)*(-1 - 2*Et*h^2)^3*sigmat2p*           (22 + 19*\[Nu]))/(5*c^10*h^11*Sqrt[1/2 + Et*h^2]) +          (3*(-Et)^(3/2)*(-1 - 2*Et*h^2)^3*mut2m*\[Delta]*(-1472 + 455*\[Nu]))/          (80*c^10*h^11*Sqrt[2 + 4*Et*h^2]) + ((-Et)^(3/2)*(-1 - 2*Et*h^2)^3*           mut2p*(-9264 - 2789*\[Nu] + 1305*\[Nu]^2))/(160*c^10*h^11*           Sqrt[2 + 4*Et*h^2]))*Sin[5*v] +        ((-5*(-Et)^(3/2)*(-1 - 2*Et*h^2)^3*sigmat2m*\[Delta])/          (4*Sqrt[2]*c^10*h^11) + (15*(-Et)^(3/2)*(-1 - 2*Et*h^2)^3*mut2m*           \[Delta]*(-10 + 3*\[Nu]))/(32*Sqrt[2]*c^10*h^11) -          ((-Et)^(3/2)*(-1 - 2*Et*h^2)^3*sigmat2p*(7 + 8*\[Nu]))/          (4*Sqrt[2]*c^10*h^11) + (3*(-Et)^(3/2)*(-1 - 2*Et*h^2)^3*mut2p*           (-52 - 15*\[Nu] + 8*\[Nu]^2))/(32*Sqrt[2]*c^10*h^11))*Sin[6*v])/c^4


(* ::Text:: *)
(*Normalized phase \[Psi]=(\[Phi]-\[Phi]0)/K, defined in Eq . (3.13c)*)


\[Psi]QKP = v + ((3*(17 + 38*Et*h^2 + 8*Et^2*h^4)*mut2p)/(4*c^10*h^10) -        (15*(-2063 - 6106*Et*h^2 - 4148*Et^2*h^4 - 376*Et^3*h^6)*mut3p)/        (64*c^14*h^14) + (((3219 + 9138*Et*h^2 + 5604*Et^2*h^4 + 408*Et^3*h^6)*           sigmat2p)/(8*c^10*h^12) - (15*(-1485 - 4318*Et*h^2 -             2812*Et^2*h^4 - 232*Et^3*h^6)*mut2m*\[Delta])/(128*c^10*h^12) +          (3*mut2p*(23911 + 4*Et^2*h^4*(8261 - 1306*\[Nu]) - 1734*\[Nu] -             8*Et^3*h^6*(-279 + 70*\[Nu]) - 6*Et*h^2*(-10271 + 1030*\[Nu])))/          (128*c^10*h^12))/c^2 +        (((50782 + 181551*Et*h^2 + 187274*Et^2*h^4 + 55732*Et^3*h^6 +             2264*Et^4*h^8)*sigmat2m*\[Delta])/(16*c^10*h^14) +          ((-1 - 2*Et*h^2)*(-1 - 19*\[Nu] + 3*\[Nu]^2))/(8*h^4) +          (sigmat2p*(269806 + 2*Et^2*h^4*(337570 - 72387*\[Nu]) - 38964*\[Nu] -             8*Et^4*h^8*(-496 + 51*\[Nu]) - 4*Et^3*h^6*(-36331 + 8922*\[Nu]) -             3*Et*h^2*(-274689 + 47788*\[Nu])))/(16*c^10*h^14) -          (3*mut2m*\[Delta]*(-2637533 - 5*Et*h^2*(1762402 - 288365*\[Nu]) -             20*Et^3*h^6*(124051 - 37086*\[Nu]) + 333900*\[Nu] +             140*Et^4*h^8*(-743 + 303*\[Nu]) + Et^2*h^4*(-8552993 +               1878905*\[Nu])))/(896*c^10*h^14) +          (mut2p*(-84*Et^4*h^8*(-4157 + 1263*\[Nu] + 50*\[Nu]^2) -             9*(-1768600 + 74741*\[Nu] + 1981*\[Nu]^2) -             4*Et^3*h^6*(-2417685 + 303122*\[Nu] + 15708*\[Nu]^2) -             3*Et^2*h^4*(-13241467 + 1011313*\[Nu] + 34146*\[Nu]^2) -             Et*h^2*(-47701512 + 2671147*\[Nu] + 62790*\[Nu]^2)))/          (896*c^10*h^14))/c^4)*Sin[2*v] +      ((3*(1 + 2*Et*h^2)^(3/2)*mut2p)/(2*c^10*h^10) +        (5*Sqrt[1 + 2*Et*h^2]*(37 + 92*Et*h^2 + 36*Et^2*h^4)*mut3p)/        (2*c^14*h^14) + ((2*Sqrt[1 + 2*Et*h^2]*(19 + 44*Et*h^2 + 12*Et^2*h^4)*           sigmat2p)/(c^10*h^12) + (15*Sqrt[1 + 2*Et*h^2]*(55 + 136*Et*h^2 +             52*Et^2*h^4)*mut2m*\[Delta])/(16*c^10*h^12) +          (3*Sqrt[1 + 2*Et*h^2]*mut2p*(467 + 336*Et^2*h^4 + 17*\[Nu] +             4*Et*h^2*(262 + 7*\[Nu])))/(16*c^10*h^12))/c^2 +        (-1/24*(Sqrt[1 + 2*Et*h^2]*(-19753 - 61358*Et*h^2 - 47820*Et^2*h^4 -              8232*Et^3*h^6)*sigmat2m*\[Delta])/(c^10*h^14) -          ((1 + 2*Et*h^2)^(3/2)*\[Nu]*(-1 + 3*\[Nu]))/(32*h^4) +          (Sqrt[1 + 2*Et*h^2]*sigmat2p*(49849 - 570*\[Nu] +             14*Et*h^2*(9025 + 102*\[Nu]) + 24*Et^3*h^6*(277 + 168*\[Nu]) +             12*Et^2*h^4*(5583 + 692*\[Nu])))/(24*c^10*h^14) +          (3*Sqrt[1 + 2*Et*h^2]*mut2m*\[Delta]*(1791180 +             4*Et^2*h^4*(957606 - 237545*\[Nu]) - 263305*\[Nu] -             56*Et^3*h^6*(-11598 + 3785*\[Nu]) - 10*Et*h^2*             (-517644 + 96635*\[Nu])))/(1792*c^10*h^14) +          (mut2p*(6710148 + 1186408*\[Nu] - 129633*\[Nu]^2 -             112*Et^4*h^8*(-34131 - 1970*\[Nu] + 3192*\[Nu]^2) -             64*Et^3*h^6*(-412185 - 61256*\[Nu] + 23121*\[Nu]^2) -             24*Et^2*h^4*(-2023121 - 344382*\[Nu] + 72226*\[Nu]^2) -             8*Et*h^2*(-3946302 - 693827*\[Nu] + 100107*\[Nu]^2)))/          (1792*c^10*h^14*Sqrt[1 + 2*Et*h^2]))/c^4)*Sin[3*v] +      ((3*(1 + 2*Et*h^2)^2*mut2p)/(32*c^10*h^10) -        (15*(-61 - 10*Et*h^2)*(1 + 2*Et*h^2)^2*mut3p)/(64*c^14*h^14) +        ((3*(-5 - 2*Et*h^2)*(1 + 2*Et*h^2)^2*sigmat2p)/(8*c^10*h^12) -          (15*(-99 - 16*Et*h^2)*(1 + 2*Et*h^2)^2*mut2m*\[Delta])/          (128*c^10*h^12) - (3*(-1 - 2*Et*h^2)*mut2p*(473 + 114*\[Nu] +             16*Et^2*h^4*(9 + 2*\[Nu]) + 2*Et*h^2*(491 + 120*\[Nu])))/          (128*c^10*h^12))/c^2 +        (((1 + 2*Et*h^2)^2*(2916 + 2069*Et*h^2 + 146*Et^2*h^4)*sigmat2m*           \[Delta])/(16*c^10*h^14) + ((-1 - 2*Et*h^2)*sigmat2p*           (-4*Et^3*h^6*(-2 + 75*\[Nu]) - 9*(153 + 160*\[Nu]) -             6*Et^2*h^4*(57 + 541*\[Nu]) - 7*Et*h^2*(449 + 636*\[Nu])))/          (16*c^10*h^14) - (3*(-1 - 2*Et*h^2)*mut2m*\[Delta]*           (267368 + 15*Et^2*h^4*(23693 - 6426*\[Nu]) - 47250*\[Nu] -             14*Et^3*h^6*(-1699 + 570*\[Nu]) - Et*h^2*(-677822 +               143885*\[Nu])))/(896*c^10*h^14) +          (mut2p*(Et^2*h^4*(4808667 + 1992376*\[Nu] - 366870*\[Nu]^2) +             9*(84519 + 40220*\[Nu] - 4676*\[Nu]^2) - 420*Et^4*h^8*             (-310 - 12*\[Nu] + 49*\[Nu]^2) - 8*Et^3*h^6*(-253815 -               75617*\[Nu] + 26187*\[Nu]^2) - Et*h^2*(-3433470 -               1569355*\[Nu] + 217812*\[Nu]^2)))/(896*c^10*h^14))/c^4)*      Sin[4*v] + ((3*(1 + 2*Et*h^2)^(5/2)*mut3p)/(2*c^14*h^14) +        ((-6*(1 + 2*Et*h^2)^(5/2)*sigmat2p)/(5*c^10*h^12) +          (27*(1 + 2*Et*h^2)^(5/2)*mut2m*\[Delta])/(16*c^10*h^12) +          (3*(1 + 2*Et*h^2)^(5/2)*mut2p*(29 + 15*\[Nu]))/(80*c^10*h^12))/c^2 +        ((-3*(-393 - 154*Et*h^2)*(1 + 2*Et*h^2)^(5/2)*sigmat2m*\[Delta])/          (40*c^10*h^14) + (3*(1 + 2*Et*h^2)^(3/2)*sigmat2p*           (-359 - 20*Et*h^2*(33 - 34*\[Nu]) + 262*\[Nu] +             4*Et^2*h^4*(-61 + 68*\[Nu])))/(40*c^10*h^14) -          (3*(1 + 2*Et*h^2)^(3/2)*mut2m*\[Delta]*(-656812 + 137585*\[Nu] +             380*Et*h^2*(-3936 + 917*\[Nu]) + 28*Et^2*h^4*             (-17054 + 4785*\[Nu])))/(8960*c^10*h^14) -          ((1 + 2*Et*h^2)^(3/2)*mut2p*(-1756404 - 907930*\[Nu] +             198975*\[Nu]^2 - 4*Et*h^2*(1012056 + 477989*\[Nu] -               125790*\[Nu]^2) + 84*Et^2*h^4*(-15358 - 3928*\[Nu] +               2355*\[Nu]^2)))/(8960*c^10*h^14))/c^4)*Sin[5*v] +      ((-5*(-1 - 2*Et*h^2)^3*mut3p)/(64*c^14*h^14) +        (((-1 - 2*Et*h^2)^3*sigmat2p)/(8*c^10*h^12) -          (15*(-1 - 2*Et*h^2)^3*mut2m*\[Delta])/(128*c^10*h^12) -          (3*(-1 - 2*Et*h^2)^3*mut2p*(3 + 2*\[Nu]))/(128*c^10*h^12))/c^2 +        (((-130 - 21*Et*h^2)*(-1 - 2*Et*h^2)^3*sigmat2m*\[Delta])/          (48*c^10*h^14) - (9*(1 + 2*Et*h^2)^2*mut2m*\[Delta]*           (-4187 - Et*h^2*(8794 - 2135*\[Nu]) + 980*\[Nu] +             105*Et^2*h^4*(-11 + 3*\[Nu])))/(896*c^10*h^14) +          ((1 + 2*Et*h^2)^2*sigmat2p*(6*Et^2*h^4*(-16 + \[Nu]) -             2*(151 + 6*\[Nu]) - Et*h^2*(571 + 12*\[Nu])))/(48*c^10*h^14) -          ((1 + 2*Et*h^2)^2*mut2p*(-34806 - 13940*\[Nu] + 4788*\[Nu]^2 -             Et*h^2*(73476 + 27943*\[Nu] - 10416*\[Nu]^2) +             21*Et^2*h^4*(-449 - 69*\[Nu] + 74*\[Nu]^2)))/(896*c^10*h^14))/c^4)*      Sin[6*v] + ((((1 + 2*Et*h^2)^(7/2)*sigmat2m*\[Delta])/(56*c^10*h^14) -         ((1 + 2*Et*h^2)^(7/2)*sigmat2p*(47 + 42*\[Nu]))/(56*c^10*h^14) -         (3*(1 + 2*Et*h^2)^(7/2)*mut2m*\[Delta]*(-3356 + 805*\[Nu]))/         (1792*c^10*h^14) + ((1 + 2*Et*h^2)^(7/2)*mut2p*(2712 + 739*\[Nu] -            399*\[Nu]^2))/(512*c^10*h^14))*Sin[7*v])/c^4 +      ((-1/64*((1 + 2*Et*h^2)^4*sigmat2m*\[Delta])/(c^10*h^14) -         ((1 + 2*Et*h^2)^4*sigmat2p*(11 + 12*\[Nu]))/(128*c^10*h^14) -         (3*(1 + 2*Et*h^2)^4*mut2m*\[Delta]*(-133 + 30*\[Nu]))/         (1024*c^10*h^14) - (3*(1 + 2*Et*h^2)^4*mut2p*(-62 - 12*\[Nu] +            9*\[Nu]^2))/(512*c^10*h^14))*Sin[8*v])/c^4


(* ::Section::Closed:: *)
(*Constants of motion in terms of (x,et)*)


(* ::Text:: *)
(*Normalized conserved energy, Eq. (3.16a)*)


Etildexet =     -1/2*(c^2*x*(1 - (3*(40 - 16*Sqrt[1 - et^2] +           12*et^2*(5 + Sqrt[1 - et^2]) + et^4*(5 + 4*Sqrt[1 - et^2]))*mut2p*         x^5)/(4*(1 - et^2)^5) - (x*(9 - et^2*(-15 + \[Nu]) + \[Nu]))/        (12*(1 - et^2)) - (x^2*(201 - 120*Sqrt[1 - et^2] +           \[Nu]*(-105 + 48*Sqrt[1 - et^2] + \[Nu]) +           et^4*(-15 + \[Nu]*(15 + \[Nu])) - 2*et^2*(-57 - 60*Sqrt[1 - et^2] +             \[Nu]*(63 + 24*Sqrt[1 - et^2] + \[Nu]))))/(24*(1 - et^2)^2) +        x^6*(((240 - 416*Sqrt[1 - et^2] + 5*et^2*(6*et^6 -               5*et^4*(-12 + Sqrt[1 - et^2]) - 24*(1 + 12*Sqrt[1 - et^2]) -               6*et^2*(15 + 22*Sqrt[1 - et^2])))*sigmat2p)/(1 - et^2)^(13/2) -          (5*(-80 + 168*Sqrt[1 - et^2] + 5*et^2*(20 - 12*et^4 +               84*Sqrt[1 - et^2] + et^2*(8 + 21*Sqrt[1 - et^2])))*mut2m*           \[Delta])/(16*(1 - et^2)^(13/2)) +          (mut2p*(4*et^8*(99 - 83*\[Nu]) + 4*et^6*(1203 - 105*Sqrt[1 - et^2] +               4*(-122 + 25*Sqrt[1 - et^2])*\[Nu]) +             8*(266 - 387*Sqrt[1 - et^2] + 2*(-52 + 85*Sqrt[1 - et^2])*\[Nu]) +             4*et^2*(-23 - 5607*Sqrt[1 - et^2] + (-238 + 2570*Sqrt[1 - et^2])*               \[Nu]) + et^4*(-7244 - 12903*Sqrt[1 - et^2] +               (4068 + 7490*Sqrt[1 - et^2])*\[Nu])))/(16*(1 - et^2)^(13/2))) +        x^7*((-5*(-240 + 448*Sqrt[1 - et^2] + 5*et^2*(24 - 6*et^6 +               336*Sqrt[1 - et^2] + et^4*(-60 + 7*Sqrt[1 - et^2]) +               6*et^2*(15 + 28*Sqrt[1 - et^2])))*mut3p)/(8*(1 - et^2)^(15/2)) -          (17*(-336 + 544*Sqrt[1 - et^2] - 7*et^2*(24 - 384*Sqrt[1 - et^2] +               5*et^4*(12 + 6*et^2 - 7*Sqrt[1 - et^2]) -               6*et^2*(27 + 50*Sqrt[1 - et^2])))*sigmat2m*\[Delta])/          (12*(1 - et^2)^(15/2)) + (mut2m*\[Delta]*           (60*et^8*(8559 - 4235*\[Nu]) + 20*et^6*(55569 -               36477*Sqrt[1 - et^2] + 140*(-64 + 147*Sqrt[1 - et^2])*\[Nu]) +             12*et^2*(56621 - 546651*Sqrt[1 - et^2] +               630*(-53 + 287*Sqrt[1 - et^2])*\[Nu]) +             8*(69138 - 103887*Sqrt[1 - et^2] + 70*(-256 + 399*Sqrt[1 - et^2])*               \[Nu]) + 3*et^4*(-952492 - 2100525*Sqrt[1 - et^2] +               910*(358 + 945*Sqrt[1 - et^2])*\[Nu])))/          (1344*(1 - et^2)^(15/2)) + (sigmat2p*(120*et^10*(28 - 37*\[Nu]) +             5*et^8*(26076 - 525*Sqrt[1 - et^2] + 8*(-2139 + 95*Sqrt[1 - et^2])*               \[Nu]) + 32*(1359 - 1970*Sqrt[1 - et^2] +               2*(-441 + 662*Sqrt[1 - et^2])*\[Nu]) +             2*et^6*(25740 - 99703*Sqrt[1 - et^2] + 10*(1566 + 7799*                 Sqrt[1 - et^2])*\[Nu]) + 12*et^4*(-31111 -               80410*Sqrt[1 - et^2] + 2*(7649 + 24650*Sqrt[1 - et^2])*\[Nu]) +             16*et^2*(9039 - 44856*Sqrt[1 - et^2] + (-6042 + 25408*                 Sqrt[1 - et^2])*\[Nu])))/(24*(1 - et^2)^(15/2)) -          (mut2p*(et^4*(8337972 + 35220465*Sqrt[1 - et^2] -               12*(520787 + 2603573*Sqrt[1 - et^2])*\[Nu] +               70*(16892 + 118935*Sqrt[1 - et^2])*\[Nu]^2) -             56*et^10*(1719 + \[Nu]*(-3093 + 1786*\[Nu])) +             8*(90882 - 28287*Sqrt[1 - et^2] + 2*\[Nu]*(12830 - 34566*                 Sqrt[1 - et^2] + 91*(-74 + 95*Sqrt[1 - et^2])*\[Nu])) +             et^8*(45*(-101684 + 819*Sqrt[1 - et^2]) + 4*\[Nu]*(1150299 - 38955*                 Sqrt[1 - et^2] + 70*(-4311 + 418*Sqrt[1 - et^2])*\[Nu])) +             4*et^2*(-175281 + 4779495*Sqrt[1 - et^2] +               2*\[Nu]*(275766 - 1857198*Sqrt[1 - et^2] + 35*(-4047 +                   11825*Sqrt[1 - et^2])*\[Nu])) +             4*et^6*(111*(-8315 + 16989*Sqrt[1 - et^2]) +               2*\[Nu]*(-117046 - 1169427*Sqrt[1 - et^2] + 35*(4877 +                   11914*Sqrt[1 - et^2])*\[Nu]))))/(1344*(1 - et^2)^(15/2)))))


(* ::Text:: *)
(*Square of the normalized conserved angular momentum, Eq. (3.16b)*)


hsquaredxet =     ((1 - et^2)*(1 - (3*(16*(-3 + Sqrt[1 - et^2]) +           36*et^2*(-3 + Sqrt[1 - et^2]) + et^4*(-13 + 8*Sqrt[1 - et^2]))*mut2p*         x^5)/(4*(1 - et^2)^5) + (x*(9 + \[Nu] + et^2*(-9 + 5*\[Nu])))/        (3 - 3*et^2) + (x^2*(504 - 180*Sqrt[1 - et^2] +           \[Nu]*(-225 + 72*Sqrt[1 - et^2] + 4*\[Nu]) +           2*et^2*(99 - 180*Sqrt[1 - et^2] + (-147 + 72*Sqrt[1 - et^2] -               22*\[Nu])*\[Nu]) + et^4*(180 + \[Nu]*(-309 + 40*\[Nu]))))/        (36*(1 - et^2)^2) +        x^6*(((-240 + 60*et^8 + 464*Sqrt[1 - et^2] + 120*et^2*             (-5 + 18*Sqrt[1 - et^2]) + 30*et^4*(3 + 46*Sqrt[1 - et^2]) +             et^6*(690 + 73*Sqrt[1 - et^2]))*sigmat2p)/(1 - et^2)^(13/2) +          (5*(-80 + 192*Sqrt[1 - et^2] + 5*et^4*(20 - 3*Sqrt[1 - et^2]) -             24*et^6*(-5 + Sqrt[1 - et^2]) + 20*et^2*(-7 + 27*Sqrt[1 - et^2]))*           mut2m*\[Delta])/(16*(1 - et^2)^(13/2)) +          (mut2p*(et^8*(600 - 440*\[Nu]) + 4*et^2*(-2503 +               8655*Sqrt[1 - et^2] + 20*(55 - 178*Sqrt[1 - et^2])*\[Nu]) -             16*(151 - 264*Sqrt[1 - et^2] + (-50 + 88*Sqrt[1 - et^2])*\[Nu]) +             et^4*(1472 + 25425*Sqrt[1 - et^2] - 60*(5 + 228*Sqrt[1 - et^2])*               \[Nu]) + 2*et^6*(5178 + 561*Sqrt[1 - et^2] -               (2230 + 477*Sqrt[1 - et^2])*\[Nu])))/(16*(1 - et^2)^(13/2))) +        x^7*((5*(-240 + 60*et^8 + 496*Sqrt[1 - et^2] +             600*et^2*(-1 + 4*Sqrt[1 - et^2]) + 30*et^4*             (3 + 52*Sqrt[1 - et^2]) + et^6*(690 + 83*Sqrt[1 - et^2]))*mut3p)/          (8*(1 - et^2)^(15/2)) - ((240*et^8 + 272*(-37 + 21*Sqrt[1 - et^2]) +             168*et^2*(-364 + 153*Sqrt[1 - et^2]) + 210*et^4*             (-266 + 153*Sqrt[1 - et^2]) + 7*et^6*(-691 +               1020*Sqrt[1 - et^2]))*sigmat2m*\[Delta])/(12*(1 - et^2)^7) -          (mut2m*\[Delta]*(56*et^8*(423 - 320*\[Nu]) +             5*et^4*(9*(-58067 + 34956*Sqrt[1 - et^2]) +               140*(1423 - 759*Sqrt[1 - et^2])*\[Nu]) +             4*et^2*(-732849 + 301539*Sqrt[1 - et^2] +               140*(1567 - 674*Sqrt[1 - et^2])*\[Nu]) +             16*(3*(-7057 + 4191*Sqrt[1 - et^2]) + 70*(68 - 41*Sqrt[1 - et^2])*               \[Nu]) + et^6*(92646 + 308760*Sqrt[1 - et^2] -               70*(421 + 1860*Sqrt[1 - et^2])*\[Nu])))/(448*(1 - et^2)^7) -          (sigmat2p*(240*et^10*(-16 + 23*\[Nu]) +             32*(1629 - 2633*Sqrt[1 - et^2] + 12*(-71 + 114*Sqrt[1 - et^2])*               \[Nu]) + 3*et^8*(-80320 - 2751*Sqrt[1 - et^2] +               4*(12580 + 837*Sqrt[1 - et^2])*\[Nu]) +             48*et^2*(8281 - 21612*Sqrt[1 - et^2] + 4*(-1087 + 2728*                 Sqrt[1 - et^2])*\[Nu]) + et^6*(-523620 -               453218*Sqrt[1 - et^2] + 24*(10790 + 13453*Sqrt[1 - et^2])*               \[Nu]) + 12*et^4*(26567 - 142870*Sqrt[1 - et^2] +               4*(-3739 + 20070*Sqrt[1 - et^2])*\[Nu])))/          (24*(1 - et^2)^(15/2)) +          (mut2p*(et^6*(4757988 + 6046242*Sqrt[1 - et^2] -               6*(668198 + 1082517*Sqrt[1 - et^2])*\[Nu] +               112*(7947 + 17977*Sqrt[1 - et^2])*\[Nu]^2) +             336*et^10*(84 + \[Nu]*(-152 + 85*\[Nu])) +             16*(9*(3 + 2035*Sqrt[1 - et^2]) + 2*\[Nu]*(4999 - 10958*                 Sqrt[1 - et^2] + 28*(-36 + 47*Sqrt[1 - et^2])*\[Nu])) +             4*et^2*(-536007 + 2384121*Sqrt[1 - et^2] +               4*\[Nu]*(141209 - 452654*Sqrt[1 - et^2] + 168*(-227 +                   501*Sqrt[1 - et^2])*\[Nu])) +             et^8*(3*(840944 + 34097*Sqrt[1 - et^2]) + 2*\[Nu]*               (-1200420 - 70609*Sqrt[1 - et^2] + 21*(15632 +                   2023*Sqrt[1 - et^2])*\[Nu])) +             et^4*(-5165448 + 20638239*Sqrt[1 - et^2] +               4*\[Nu]*(1010447 - 4494276*Sqrt[1 - et^2] + 28*(-8328 +                   37225*Sqrt[1 - et^2])*\[Nu]))))/(448*(1 - et^2)^(15/2)))))/     (c^2*x)


(* ::Text:: *)
(*Periastron advance*)


Kxet = 1 + (3*x)/(1 - et^2) + (45*(8 + 12*et^2 + et^4)*mut2p*x^5)/      (8*(1 - et^2)^5) + (x^2*(54 + et^2*(51 - 26*\[Nu]) - 28*\[Nu]))/      (4*(1 - et^2)^2) + x^6*((3*(416 + 1440*et^2 + 660*et^4 + 25*et^6)*         sigmat2p)/(2*(1 - et^2)^6) + (315*(8 + 20*et^2 + 5*et^4)*mut2m*         \[Delta])/(32*(1 - et^2)^6) -        (3*mut2p*(8*(-48 - 537*Sqrt[1 - et^2] + 160*Sqrt[1 - et^2]*\[Nu]) +           2*et^6*(96 - 285*Sqrt[1 - et^2] + 205*Sqrt[1 - et^2]*\[Nu]) +           4*et^2*(-120 - 6357*Sqrt[1 - et^2] + 2560*Sqrt[1 - et^2]*\[Nu]) +           et^4*(672 - 14853*Sqrt[1 - et^2] + 7600*Sqrt[1 - et^2]*\[Nu])))/        (32*(1 - et^2)^(13/2))) +      x^7*((105*(64 + 240*et^2 + 120*et^4 + 5*et^6)*mut3p)/(16*(1 - et^2)^7) +        (17*(544 + 2688*et^2 + 2100*et^4 + 245*et^6)*sigmat2m*\[Delta])/        (8*(1 - et^2)^7) - (3*mut2m*\[Delta]*         (30*et^6*(160 - 1333*Sqrt[1 - et^2] + 665*Sqrt[1 - et^2]*\[Nu]) +           8*(-400 - 5997*Sqrt[1 - et^2] + 1260*Sqrt[1 - et^2]*\[Nu]) +           25*et^4*(160 - 13053*Sqrt[1 - et^2] + 4956*Sqrt[1 - et^2]*\[Nu]) +           4*et^2*(-1400 - 85443*Sqrt[1 - et^2] + 25620*Sqrt[1 - et^2]*\[Nu])))/        (128*(1 - et^2)^(15/2)) -        (sigmat2p*(15*et^8*(192 - 275*Sqrt[1 - et^2] + 260*Sqrt[1 - et^2]*             \[Nu]) + 64*(-5*(36 + 275*Sqrt[1 - et^2]) + 636*Sqrt[1 - et^2]*             \[Nu]) + 384*et^2*(-75 - 2159*Sqrt[1 - et^2] +             1048*Sqrt[1 - et^2]*\[Nu]) + 120*et^4*(36 - 9091*Sqrt[1 - et^2] +             4956*Sqrt[1 - et^2]*\[Nu]) + 2*et^6*(16560 -             120253*Sqrt[1 - et^2] + 79260*Sqrt[1 - et^2]*\[Nu])))/        (16*(1 - et^2)^(15/2)) +        (mut2p*(8*(30432 + 34479*Sqrt[1 - et^2] -             12*(1024 + 2103*Sqrt[1 - et^2])*\[Nu] + 2240*Sqrt[1 - et^2]*             \[Nu]^2) + et^8*(-44064 + 28215*Sqrt[1 - et^2] -             6*(-4096 + 6205*Sqrt[1 - et^2])*\[Nu] + 17630*Sqrt[1 - et^2]*             \[Nu]^2) + 4*et^2*(209544 + 940905*Sqrt[1 - et^2] -             12*(7400 + 53629*Sqrt[1 - et^2])*\[Nu] + 113680*Sqrt[1 - et^2]*             \[Nu]^2) + 2*et^6*(-328392 + 802899*Sqrt[1 - et^2] +             140160*\[Nu] - 814671*Sqrt[1 - et^2]*\[Nu] + 245920*Sqrt[1 - et^2]*             \[Nu]^2) + 3*et^4*(-126928 + 2069205*Sqrt[1 - et^2] +             (49536 - 1697628*Sqrt[1 - et^2])*\[Nu] + 397760*Sqrt[1 - et^2]*             \[Nu]^2)))/(128*(1 - et^2)^(15/2)))


(* ::Text:: *)
(*Mean motion*)


nxet = (c^3*x^(3/2)*(1 - (3*x)/(1 - et^2) -        (45*(8 + 12*et^2 + et^4)*mut2p*x^5)/(8*(1 - et^2)^5) +        (x^2*(-18 + 28*\[Nu] + et^2*(-51 + 26*\[Nu])))/(4*(1 - et^2)^2) +        x^6*((-3*(416 + 5*et^2*(24 + et^2)*(12 + 5*et^2))*sigmat2p)/          (2*(1 - et^2)^6) - (315*(8 + 5*et^2*(4 + et^2))*mut2m*\[Delta])/          (32*(1 - et^2)^6) + (3*mut2p*(-4*et^2*(5277 + 216*Sqrt[1 - et^2] -               2560*\[Nu]) - 8*(177 + 48*Sqrt[1 - et^2] - 160*\[Nu]) +             10*et^6*(-57 + 41*\[Nu]) + et^4*(-3*(4831 + 64*Sqrt[1 - et^2]) +               7600*\[Nu])))/(32*(1 - et^2)^6)) +        x^7*((-105*(64 + 5*et^2*(48 + 24*et^2 + et^4))*mut3p)/          (16*(1 - et^2)^7) - (17*(544 + 7*et^2*(384 + 300*et^2 + 35*et^4))*           sigmat2m*\[Delta])/(8*(1 - et^2)^7) -          (3*mut2m*\[Delta]*(4*et^2*(72843 + 2200*Sqrt[1 - et^2] -               25620*\[Nu]) + 75*et^4*(4183 + 64*Sqrt[1 - et^2] - 1652*\[Nu]) +             8*(3477 + 400*Sqrt[1 - et^2] - 1260*\[Nu]) +             30*et^6*(1333 - 665*\[Nu])))/(128*(1 - et^2)^7) -          (sigmat2p*(2*et^6*(118453 + 1440*Sqrt[1 - et^2] - 79260*\[Nu]) +             120*et^4*(8299 + 300*Sqrt[1 - et^2] - 4956*\[Nu]) +             384*et^2*(1619 + 105*Sqrt[1 - et^2] - 1048*\[Nu]) +             64*(439 + 180*Sqrt[1 - et^2] - 636*\[Nu]) +             75*et^8*(55 - 52*\[Nu])))/(16*(1 - et^2)^7) -          (mut2p*(-8*(4185 - 26976*Sqrt[1 - et^2] + 4*(909 + 3072*                 Sqrt[1 - et^2] - 560*\[Nu])*\[Nu]) +             5*et^8*(5643 - 7446*\[Nu] + 3526*\[Nu]^2) +             4*et^2*(446481 + 254856*Sqrt[1 - et^2] + 4*\[Nu]*               (-3*(34189 + 9448*Sqrt[1 - et^2]) + 28420*\[Nu])) +             et^4*(9*(546431 + 76336*Sqrt[1 - et^2]) + 12*\[Nu]*               (-368607 - 25408*Sqrt[1 - et^2] + 99440*\[Nu])) +             2*et^6*(27*(28637 + 816*Sqrt[1 - et^2]) + \[Nu]*(-795231 - 12288*                 Sqrt[1 - et^2] + 245920*\[Nu]))))/(128*(1 - et^2)^7))))/(G*M)


(* ::Text:: *)
(*Semi-major axis*)


arxet = (G*M*(1 + (3*(24 - 16*Sqrt[1 - et^2] + 12*et^2*(5 + Sqrt[1 - et^2]) +           et^4*(21 + 4*Sqrt[1 - et^2]))*mut2p*x^5)/(4*(1 - et^2)^5) -        (x*(3 + et^2*(-9 + \[Nu]) - \[Nu]))/(3*(1 - et^2)) +        (x^2*(-180*(-1 + Sqrt[1 - et^2]) + \[Nu]*(99 + 72*Sqrt[1 - et^2] +             4*\[Nu]) + et^4*(36 + \[Nu]*(15 + 4*\[Nu])) -           2*et^2*(-9*(21 + 10*Sqrt[1 - et^2]) +             \[Nu]*(219 + 36*Sqrt[1 - et^2] + 4*\[Nu]))))/(36*(1 - et^2)^2) +        x^6*(((272 - 240*Sqrt[1 - et^2] + 24*et^2*(46 - 5*Sqrt[1 - et^2]) +             et^6*(169 + 30*Sqrt[1 - et^2]) + 6*et^4*(166 + 55*Sqrt[1 - et^2]))*           sigmat2p)/(1 - et^2)^6 + (5*(120 - 48*et^6 - 80*Sqrt[1 - et^2] +             4*et^2*(117 + 5*Sqrt[1 - et^2]) + 3*et^4*(51 + 20*Sqrt[1 - et^2]))*           mut2m*\[Delta])/(16*(1 - et^2)^6) +          (mut2p*(4*et^8*(-129 + 85*\[Nu]) + 2*et^6*(-2562 +               1461*Sqrt[1 - et^2] + 980*\[Nu] - 965*Sqrt[1 - et^2]*\[Nu]) +             4*et^2*(29 + 4725*Sqrt[1 - et^2] + 4*(65 - 461*Sqrt[1 - et^2])*               \[Nu]) + 8*(-302 + 315*Sqrt[1 - et^2] +               (100 - 98*Sqrt[1 - et^2])*\[Nu]) +             5*et^4*(1588 + 3909*Sqrt[1 - et^2] - 4*(207 + 472*Sqrt[1 - et^2])*               \[Nu])))/(16*(1 - et^2)^(13/2))) +        x^7*((5*(-240 - 30*et^8 + 304*Sqrt[1 - et^2] +             24*et^2*(5 + 56*Sqrt[1 - et^2]) +             et^6*(-300 + 179*Sqrt[1 - et^2]) + 6*et^4*             (75 + 196*Sqrt[1 - et^2]))*mut3p)/(8*(1 - et^2)^(15/2)) -          ((-6512 + 432*et^8 + 5712*Sqrt[1 - et^2] - 126*et^4*             (342 + 85*Sqrt[1 - et^2]) + 24*et^2*(-1528 +               357*Sqrt[1 - et^2]) - 5*et^6*(1793 + 714*Sqrt[1 - et^2]))*           sigmat2m*\[Delta])/(12*(1 - et^2)^7) -          (mut2m*\[Delta]*(112*et^8*(837 - 440*\[Nu]) +             2*et^6*(-129453 - 96090*Sqrt[1 - et^2] + 73745*\[Nu] +               43050*Sqrt[1 - et^2]*\[Nu]) + 4*et^2*(-504945 +               108663*Sqrt[1 - et^2] + 140*(1099 - 328*Sqrt[1 - et^2])*\[Nu]) -             8*(27765 - 25146*Sqrt[1 - et^2] + 140*(-44 + 41*Sqrt[1 - et^2])*               \[Nu]) + et^4*(-3*(929453 + 187080*Sqrt[1 - et^2]) +               140*(7371 + 1025*Sqrt[1 - et^2])*\[Nu])))/(448*(1 - et^2)^7) -          (sigmat2p*(120*et^10*(43 - 38*\[Nu]) +             3*et^8*(49820 - 11839*Sqrt[1 - et^2] + 20*(-1444 + 497*                 Sqrt[1 - et^2])*\[Nu]) + 32*(1629 - 1691*Sqrt[1 - et^2] +               (-852 + 858*Sqrt[1 - et^2])*\[Nu]) +             48*et^2*(3223 - 12048*Sqrt[1 - et^2] + 4*(-511 + 1480*                 Sqrt[1 - et^2])*\[Nu]) + 12*et^4*(-33061 -               88134*Sqrt[1 - et^2] + 4*(3797 + 11774*Sqrt[1 - et^2])*\[Nu]) +             et^6*(35280 - 466082*Sqrt[1 - et^2] + 24*(1430 + 12237*                 Sqrt[1 - et^2])*\[Nu])))/(24*(1 - et^2)^(15/2)) -          (mut2p*(168*et^10*(383 + 8*\[Nu]*(-61 + 26*\[Nu])) +             4*et^2*(103563 - 1491945*Sqrt[1 - et^2] + 4*\[Nu]*(-54879 + 240086*                 Sqrt[1 - et^2] + 28*(840 - 1591*Sqrt[1 - et^2])*\[Nu])) +             et^8*(2070252 - 364875*Sqrt[1 - et^2] + 2*\[Nu]*(-898158 + 263977*                 Sqrt[1 - et^2] + 105*(1952 - 1027*Sqrt[1 - et^2])*\[Nu])) -             8*(3*(-8718 + 9703*Sqrt[1 - et^2]) + 4*\[Nu]*(8527 - 8265*                 Sqrt[1 - et^2] + 42*(-24 + 19*Sqrt[1 - et^2])*\[Nu])) +             2*et^6*(644430 - 2907753*Sqrt[1 - et^2] + \[Nu]*(179236 + 3077407*                 Sqrt[1 - et^2] - 560*(432 + 1525*Sqrt[1 - et^2])*\[Nu])) -             et^4*(4046940 + 13839231*Sqrt[1 - et^2] + 4*\[Nu]*               (-33*(20233 + 81480*Sqrt[1 - et^2]) + 28*(3300 +                   21553*Sqrt[1 - et^2])*\[Nu]))))/(448*(1 - et^2)^(15/2)))))/     (c^2*x)


(* ::Section::Closed:: *)
(*Separation and phase in terms of (x,et,u)*)


(* ::Text:: *)
(*Separation, Eq. (3.20a)*)


rxetu = -((G*M*(-1 + et*Cos[u]))/(c^2*x)) -      (3*G*M*mut2p*x^4*(16 + 4*et^6 - 24*Sqrt[1 - et^2] +         et^4*(8 - 21*Sqrt[1 - et^2]) - 4*et^2*(7 + 15*Sqrt[1 - et^2]) +         et*(8 + 2*et^6 + 40*Sqrt[1 - et^2] + et^4*(4 + 5*Sqrt[1 - et^2]) +           2*et^2*(-7 + 30*Sqrt[1 - et^2]))*Cos[u]))/      (4*c^2*(1 - et^2)^(11/2)) -      (G*M*(6 + 2*et^2*(-9 + \[Nu]) - 2*\[Nu] +         et*(18 - 7*\[Nu] + et^2*(-6 + 7*\[Nu]))*Cos[u]))/(6*c^2*(1 - et^2)) +      (G*M*x*(2*(180*(-1 + Sqrt[1 - et^2]) + 9*(8 + 11*Sqrt[1 - et^2])*\[Nu] +           4*Sqrt[1 - et^2]*\[Nu]^2 + et^4*(36*(-5 + Sqrt[1 - et^2]) +             3*(24 + 5*Sqrt[1 - et^2])*\[Nu] + 4*Sqrt[1 - et^2]*\[Nu]^2) -           2*et^2*(-9*(20 + 21*Sqrt[1 - et^2]) + 3*(24 + 73*Sqrt[1 - et^2])*             \[Nu] + 4*Sqrt[1 - et^2]*\[Nu]^2)) -         et*(36*(5 + 18*Sqrt[1 - et^2]) - 9*(8 + 63*Sqrt[1 - et^2])*\[Nu] +           35*Sqrt[1 - et^2]*\[Nu]^2 + et^2*(-360 + 468*Sqrt[1 - et^2] +             6*(24 + 25*Sqrt[1 - et^2])*\[Nu] - 70*Sqrt[1 - et^2]*\[Nu]^2) +           et^4*(36*(5 + 2*Sqrt[1 - et^2]) - 3*(24 + 77*Sqrt[1 - et^2])*\[Nu] +             35*Sqrt[1 - et^2]*\[Nu]^2))*Cos[u]))/(72*c^2*(1 - et^2)^(5/2)) +      x^5*((-5*G*M*mut2m*\[Delta]*(80 - 120*Sqrt[1 - et^2] +           12*et^6*(5 + 4*Sqrt[1 - et^2]) - 4*et^2*(25 + 117*Sqrt[1 - et^2]) -           et^4*(40 + 153*Sqrt[1 - et^2]) +           et*(30*et^6 + 5*et^4*(-4 + 21*Sqrt[1 - et^2]) +             8*(5 + 21*Sqrt[1 - et^2]) + 10*et^2*(-5 + 42*Sqrt[1 - et^2]))*           Cos[u]))/(16*c^2*(1 - et^2)^(13/2)) -        (G*M*sigmat2p*(240 + 30*et^8 - 272*Sqrt[1 - et^2] +           et^6*(300 - 169*Sqrt[1 - et^2]) - 24*et^2*(5 + 46*Sqrt[1 - et^2]) -           6*et^4*(75 + 166*Sqrt[1 - et^2]) +           et*(15*et^8 + 25*et^6*(6 + Sqrt[1 - et^2]) +             60*et^2*(-1 + 24*Sqrt[1 - et^2]) + 15*et^4*             (-15 + 44*Sqrt[1 - et^2]) + 8*(15 + 52*Sqrt[1 - et^2]))*Cos[u]))/        (c^2*(1 - et^2)^(13/2)) + (G*M*mut2p*(4*et^8*(-129 + 85*\[Nu]) +           4*et^2*(29 + 4725*Sqrt[1 - et^2] + 260*\[Nu] - 1844*Sqrt[1 - et^2]*             \[Nu]) + 8*(-302 + 315*Sqrt[1 - et^2] + 100*\[Nu] -             98*Sqrt[1 - et^2]*\[Nu]) - 2*et^6*(2562 - 1461*Sqrt[1 - et^2] -             980*\[Nu] + 965*Sqrt[1 - et^2]*\[Nu]) -           5*et^4*(-1588 - 3909*Sqrt[1 - et^2] + 828*\[Nu] +             1888*Sqrt[1 - et^2]*\[Nu]) + et*(2*et^8*(-93 + 43*\[Nu]) +             8*(-259 - 477*Sqrt[1 - et^2] + 92*\[Nu] + 160*Sqrt[1 - et^2]*               \[Nu]) + et^6*(-2202 - 570*Sqrt[1 - et^2] + 896*\[Nu] +               410*Sqrt[1 - et^2]*\[Nu]) + 2*et^2*(65 - 12354*Sqrt[1 - et^2] -               202*\[Nu] + 5120*Sqrt[1 - et^2]*\[Nu]) +             et^4*(4330 - 14793*Sqrt[1 - et^2] - 1314*\[Nu] +               7600*Sqrt[1 - et^2]*\[Nu]))*Cos[u]))/        (16*c^2*(1 - et^2)^(13/2))) +      x^6*((-5*G*M*mut3p*(240 + 30*et^8 - 304*Sqrt[1 - et^2] +           et^6*(300 - 179*Sqrt[1 - et^2]) - 24*et^2*(5 + 56*Sqrt[1 - et^2]) -           6*et^4*(75 + 196*Sqrt[1 - et^2]) +           et*(15*et^8 + 5*et^6*(30 + 7*Sqrt[1 - et^2]) +             60*et^2*(-1 + 28*Sqrt[1 - et^2]) + 15*et^4*             (-15 + 56*Sqrt[1 - et^2]) + 8*(15 + 56*Sqrt[1 - et^2]))*Cos[u]))/        (8*c^2*(1 - et^2)^(15/2)) - (G*M*sigmat2m*\[Delta]*         (5712 - 6512*Sqrt[1 - et^2] + et^2*(2856 - 36672*Sqrt[1 - et^2]) +           et^6*(7140 - 8965*Sqrt[1 - et^2]) - 1134*et^4*           (17 + 38*Sqrt[1 - et^2]) + 6*et^8*(595 + 72*Sqrt[1 - et^2]) +           17*et*(105*et^8 + 35*et^6*(6 + 7*Sqrt[1 - et^2]) +             84*et^2*(1 + 32*Sqrt[1 - et^2]) + 8*(21 + 68*Sqrt[1 - et^2]) +             21*et^4*(-27 + 100*Sqrt[1 - et^2]))*Cos[u]))/        (12*c^2*(1 - et^2)^(15/2)) - (G*M*mut2m*\[Delta]*         (8*(25146 - 27765*Sqrt[1 - et^2] + 140*(-41 + 44*Sqrt[1 - et^2])*             \[Nu]) + et^8*(192180 + 93744*Sqrt[1 - et^2] -             140*(615 + 352*Sqrt[1 - et^2])*\[Nu]) +           4*et^2*(58371 - 504945*Sqrt[1 - et^2] +             140*(-246 + 1099*Sqrt[1 - et^2])*\[Nu]) +           2*et^6*(184530 - 129453*Sqrt[1 - et^2] +             35*(-820 + 2107*Sqrt[1 - et^2])*\[Nu]) +           3*et^4*(-331964 - 929453*Sqrt[1 - et^2] +             140*(779 + 2457*Sqrt[1 - et^2])*\[Nu]) -           et*(30*et^8*(-2783 + 945*\[Nu]) + 10*et^6*             (-3*(5171 + 9331*Sqrt[1 - et^2]) + 665*(8 + 21*Sqrt[1 - et^2])*               \[Nu]) + 8*(-3*(6291 + 13013*Sqrt[1 - et^2]) +               140*(38 + 63*Sqrt[1 - et^2])*\[Nu]) +             6*et^2*(-22957 - 388934*Sqrt[1 - et^2] +               70*(59 + 1708*Sqrt[1 - et^2])*\[Nu]) +             3*et^4*(175782 - 756525*Sqrt[1 - et^2] +               70*(-709 + 4130*Sqrt[1 - et^2])*\[Nu]))*Cos[u]))/        (448*c^2*(1 - et^2)^(15/2)) -        (G*M*sigmat2p*(-120*et^10*(-43 + 38*\[Nu]) +           32*(1629 - 1691*Sqrt[1 - et^2] - 852*\[Nu] + 858*Sqrt[1 - et^2]*             \[Nu]) + 48*et^2*(3223 - 12048*Sqrt[1 - et^2] - 2044*\[Nu] +             5920*Sqrt[1 - et^2]*\[Nu]) + 3*et^8*(49820 -             11839*Sqrt[1 - et^2] - 28880*\[Nu] + 9940*Sqrt[1 - et^2]*\[Nu]) +           12*et^4*(-33061 - 88134*Sqrt[1 - et^2] + 15188*\[Nu] +             47096*Sqrt[1 - et^2]*\[Nu]) +           et^6*(35280 - 466082*Sqrt[1 - et^2] + 34320*\[Nu] +             293688*Sqrt[1 - et^2]*\[Nu]) - et*(60*et^10*(-25 + 17*\[Nu]) +             15*et^8*(-4046 - 275*Sqrt[1 - et^2] + 52*(41 + 5*Sqrt[1 - et^2])*               \[Nu]) + 16*(-3249 - 4876*Sqrt[1 - et^2] +               6*(247 + 424*Sqrt[1 - et^2])*\[Nu]) +             2*et^6*(2520 - 119953*Sqrt[1 - et^2] + 30*(239 + 2642*                 Sqrt[1 - et^2])*\[Nu]) + 24*et^2*(-4483 -               33104*Sqrt[1 - et^2] + 2*(707 + 8384*Sqrt[1 - et^2])*\[Nu]) +             6*et^4*(36121 - 179180*Sqrt[1 - et^2] + 2*(-8749 + 49560*                 Sqrt[1 - et^2])*\[Nu]))*Cos[u]))/(24*c^2*(1 - et^2)^(15/2)) -        (G*M*mut2p*(168*et^10*(383 - 488*\[Nu] + 208*\[Nu]^2) -           8*(3*(-8718 + 9703*Sqrt[1 - et^2]) - 4*(-8527 + 8265*Sqrt[1 - et^2])*             \[Nu] + 168*(-24 + 19*Sqrt[1 - et^2])*\[Nu]^2) +           et^8*(2070252 - 364875*Sqrt[1 - et^2] +             2*(-898158 + 263977*Sqrt[1 - et^2])*\[Nu] -             210*(-1952 + 1027*Sqrt[1 - et^2])*\[Nu]^2) -           2*et^6*(-644430 + 2907753*Sqrt[1 - et^2] -             (179236 + 3077407*Sqrt[1 - et^2])*\[Nu] +             560*(432 + 1525*Sqrt[1 - et^2])*\[Nu]^2) -           4*et^2*(3*(-34521 + 497315*Sqrt[1 - et^2]) -             44*(-4989 + 21826*Sqrt[1 - et^2])*\[Nu] +             112*(-840 + 1591*Sqrt[1 - et^2])*\[Nu]^2) -           et^4*(4046940 + 13839231*Sqrt[1 - et^2] -             132*(20233 + 81480*Sqrt[1 - et^2])*\[Nu] +             112*(3300 + 21553*Sqrt[1 - et^2])*\[Nu]^2) +           et*(84*et^10*(173 - 142*\[Nu] + 30*\[Nu]^2) +             8*(9*(13801 + 7735*Sqrt[1 - et^2]) - 2*(39635 + 24563*                 Sqrt[1 - et^2])*\[Nu] + 210*(37 + 21*Sqrt[1 - et^2])*               \[Nu]^2) + 3*et^8*(208962 + 24745*Sqrt[1 - et^2] -               2*(82689 + 14252*Sqrt[1 - et^2])*\[Nu] +               140*(299 + 96*Sqrt[1 - et^2])*\[Nu]^2) +             6*et^2*(484229 + 1319766*Sqrt[1 - et^2] -               4*(59369 + 235207*Sqrt[1 - et^2])*\[Nu] +               70*(415 + 2534*Sqrt[1 - et^2])*\[Nu]^2) +             2*et^6*(-597165 + 1898841*Sqrt[1 - et^2] +               (195598 - 1884533*Sqrt[1 - et^2])*\[Nu] +               210*(95 + 2713*Sqrt[1 - et^2])*\[Nu]^2) +             3*et^4*(-1115378 + 4624277*Sqrt[1 - et^2] +               (725294 - 3883810*Sqrt[1 - et^2])*\[Nu] +               210*(-642 + 4439*Sqrt[1 - et^2])*\[Nu]^2))*Cos[u]))/        (448*c^2*(1 - et^2)^(15/2)))


(* ::Text:: *)
(*Radial velocity, Eq. (3.20b)*)


rdxetu = c*((et*Sqrt[x])/(1 - et*Cos[u]) -       (x^(3/2)*(et^3*(6 - 7*\[Nu]) + 7*et*\[Nu]))/       (6*(1 - et^2)*(1 - et*Cos[u])) + mut2p*x^(11/2)*       ((-3*et)/((1 - et^2)*(1 - et*Cos[u])^5) -         (6*et)/((1 - et^2)^2*(1 - et*Cos[u])^4) - (3*et*(3 + et^2))/         ((1 - et^2)^3*(1 - et*Cos[u])^3) + (9*et*(4 + et^2))/         (2*(1 - et^2)^(7/2)*(1 - et*Cos[u])^2) -         (3*(-4*et^7 + et^5*(-8 + 5*Sqrt[1 - et^2]) +            8*et*(-2 + 5*Sqrt[1 - et^2]) + 4*et^3*(7 + 15*Sqrt[1 - et^2])))/         (8*(1 - et^2)^(11/2)*(1 - et*Cos[u]))) +       x^(5/2)*(-1/8*(et*(-1 + et^2)*(-15 + \[Nu])*\[Nu])/(1 - et*Cos[u])^4 -         (et*(60 - 39*\[Nu] + \[Nu]^2))/(8*(1 - et*Cos[u])^3) +         (3*et*(5 - 2*\[Nu]))/(2*Sqrt[1 - et^2]*(1 - et*Cos[u])^2) +         (et*(36*(5 - 9*Sqrt[1 - et^2]) + 9*(-8 + 21*Sqrt[1 - et^2])*\[Nu] +            35*Sqrt[1 - et^2]*\[Nu]^2 - 2*et^2*(9*(20 + 13*Sqrt[1 - et^2]) -              3*(24 + 61*Sqrt[1 - et^2])*\[Nu] + 35*Sqrt[1 - et^2]*\[Nu]^2) +            et^4*(36*(5 + 2*Sqrt[1 - et^2]) - 3*(24 + 77*Sqrt[1 - et^2])*              \[Nu] + 35*Sqrt[1 - et^2]*\[Nu]^2)))/(72*(1 - et^2)^(5/2)*          (1 - et*Cos[u]))) + x^(13/2)*       (sigmat2p*((-24*et)/(1 - et*Cos[u])^7 -           (48*et)/((1 - et^2)*(1 - et*Cos[u])^6) - (24*et*(3 + et^2))/           ((1 - et^2)^2*(1 - et*Cos[u])^5) - (96*(et + et^3))/           ((1 - et^2)^3*(1 - et*Cos[u])^4) - (24*et*(5 + 10*et^2 + et^4))/           ((1 - et^2)^4*(1 - et*Cos[u])^3) + (45*et*(8 + 12*et^2 + et^4))/           ((1 - et^2)^(9/2)*(1 - et*Cos[u])^2) -           (et*(-240 - 30*et^8 + 416*Sqrt[1 - et^2] +              25*et^6*(-12 + Sqrt[1 - et^2]) + 120*et^2*              (1 + 12*Sqrt[1 - et^2]) + 30*et^4*(15 + 22*Sqrt[1 - et^2])))/           (2*(1 - et^2)^(13/2)*(1 - et*Cos[u]))) +         mut2m*((-15*et*\[Delta])/(1 - et*Cos[u])^7 - (15*et*\[Delta])/           (4*(1 - et^2)*(1 - et*Cos[u])^5) - (15*et*\[Delta])/           (2*(1 - et^2)^2*(1 - et*Cos[u])^4) - (15*et*(3 + et^2)*\[Delta])/           (4*(1 - et^2)^3*(1 - et*Cos[u])^3) + (75*et*(4 + 3*et^2)*\[Delta])/           (8*(1 - et^2)^(9/2)*(1 - et*Cos[u])^2) -           (5*et*(-80 - 60*et^6 + 168*Sqrt[1 - et^2] +              20*et^2*(5 + 21*Sqrt[1 - et^2]) + 5*et^4*(8 + 21*Sqrt[1 - et^2]))*            \[Delta])/(32*(1 - et^2)^(13/2)*(1 - et*Cos[u]))) +         mut2p*((-3*et*(8 + \[Nu]))/(1 - et*Cos[u])^7 - (3*et*(18 - 7*\[Nu]))/           ((1 - et^2)*(1 - et*Cos[u])^6) +           (et*(-207 + 94*\[Nu] + et^2*(-93 + 74*\[Nu])))/(4*(1 - et^2)^2*            (1 - et*Cos[u])^5) - (et*(99 + et^2*(201 - 116*\[Nu]) - 52*\[Nu]))/           (2*(1 - et^2)^3*(1 - et*Cos[u])^4) + (3*et*(-63 + 38*\[Nu]) +             et^5*(-93 + 74*\[Nu]) + et^3*(-918 + 484*\[Nu]))/           (4*(1 - et^2)^4*(1 - et*Cos[u])^3) -           (3*et*(-604 + 256*\[Nu] + et^4*(-117 + 71*\[Nu]) +              3*et^2*(-473 + 206*\[Nu])))/(8*(1 - et^2)^(9/2)*            (1 - et*Cos[u])^2) + (-4*et^9*(-93 + 43*\[Nu]) +             2*et^7*(39*(62 - 5*Sqrt[1 - et^2]) + 4*(-224 + 25*Sqrt[1 - et^2])*               \[Nu]) + 8*et*(302 - 477*Sqrt[1 - et^2] +               2*(-92 + 185*Sqrt[1 - et^2])*\[Nu]) +             4*et^3*(-173 - 5817*Sqrt[1 - et^2] + (202 + 2770*Sqrt[1 - et^2])*               \[Nu]) + et^5*(-6932 - 12633*Sqrt[1 - et^2] +               (2628 + 5290*Sqrt[1 - et^2])*\[Nu]))/(32*(1 - et^2)^(13/2)*            (1 - et*Cos[u])))) + x^(15/2)*       (mut3p*((-15*et)/((1 - et^2)*(1 - et*Cos[u])^7) -           (30*et)/((1 - et^2)^2*(1 - et*Cos[u])^6) - (15*et*(3 + et^2))/           ((1 - et^2)^3*(1 - et*Cos[u])^5) - (60*(et + et^3))/           ((1 - et^2)^4*(1 - et*Cos[u])^4) - (15*et*(5 + 10*et^2 + et^4))/           ((1 - et^2)^5*(1 - et*Cos[u])^3) + (225*et*(8 + 12*et^2 + et^4))/           (8*(1 - et^2)^(11/2)*(1 - et*Cos[u])^2) -           (5*et*(-240 - 30*et^8 + 448*Sqrt[1 - et^2] +              5*et^6*(-60 + 7*Sqrt[1 - et^2]) + 120*et^2*              (1 + 14*Sqrt[1 - et^2]) + 30*et^4*(15 + 28*Sqrt[1 - et^2])))/           (16*(1 - et^2)^(15/2)*(1 - et*Cos[u]))) +         sigmat2m*((60*et*(-1 + et^2)*\[Delta])/(1 - et*Cos[u])^9 -           (24*et*\[Delta])/(1 - et*Cos[u])^8 - (2*et*(29 - 5*et^2)*\[Delta])/           ((1 - et^2)*(1 - et*Cos[u])^7) - (4*et*(23 + et^2)*\[Delta])/           ((1 - et^2)^2*(1 - et*Cos[u])^6) - (2*et*(63 + 38*et^2 - 5*et^4)*            \[Delta])/((1 - et^2)^3*(1 - et*Cos[u])^5) +           (16*et*(-10 - 15*et^2 + et^4)*\[Delta])/((1 - et^2)^4*            (1 - et*Cos[u])^4) - (2*et*(97 + 265*et^2 + 27*et^4 - 5*et^6)*            \[Delta])/((1 - et^2)^5*(1 - et*Cos[u])^3) +           (357*et*(8 + 20*et^2 + 5*et^4)*\[Delta])/(4*(1 - et^2)^(11/2)*            (1 - et*Cos[u])^2) - (17*et*(-336 - 210*et^8 +              544*Sqrt[1 - et^2] + 35*et^6*(-12 + 7*Sqrt[1 - et^2]) +              168*et^2*(-1 + 16*Sqrt[1 - et^2]) + 42*et^4*              (27 + 50*Sqrt[1 - et^2]))*\[Delta])/(24*(1 - et^2)^(15/2)*            (1 - et*Cos[u]))) + mut2m*((-45*et*(-1 + et^2)*\[Delta]*            (-10 + 3*\[Nu]))/(2*(1 - et*Cos[u])^9) +           (9*et*\[Delta]*(-24 + 5*\[Nu]))/(4*(1 - et*Cos[u])^8) +           (et*\[Delta]*(3453 - 770*\[Nu] + 7*et^2*(207 + 125*\[Nu])))/           (28*(1 - et^2)*(1 - et*Cos[u])^7) +           (3*et*\[Delta]*(-529 + 140*\[Nu] - 7*et^2*(-49 + 15*\[Nu])))/           (14*(1 - et^2)^2*(1 - et*Cos[u])^6) -           (et*\[Delta]*(13899 - 3850*\[Nu] - 10*et^2*(117 + 28*\[Nu]) +              7*et^4*(-543 + 350*\[Nu])))/(112*(1 - et^2)^3*            (1 - et*Cos[u])^5) + (et*\[Delta]*(-7551 +              et^4*(7917 - 3710*\[Nu]) + 2170*\[Nu] +              et^2*(-9294 + 3220*\[Nu])))/(56*(1 - et^2)^4*(1 - et*Cos[u])^4) -           (et*\[Delta]*(16305 + et^2*(52245 - 16450*\[Nu]) - 4830*\[Nu] +              7*et^6*(-543 + 350*\[Nu]) + et^4*(-29037 + 12110*\[Nu])))/           (112*(1 - et^2)^5*(1 - et*Cos[u])^3) -           (et*\[Delta]*(-150876 + 44240*\[Nu] + 15*et^4*(-9189 + 3815*\[Nu]) +              5*et^2*(-103773 + 33950*\[Nu])))/(224*(1 - et^2)^(11/2)*            (1 - et*Cos[u])^2) - (et*\[Delta]*(60*et^8*(-2783 + 945*\[Nu]) -              10*et^6*(38586 - 23583*Sqrt[1 - et^2] + 140*(-76 +                  63*Sqrt[1 - et^2])*\[Nu]) +              8*(33*(-762 + 1183*Sqrt[1 - et^2]) - 70*(-152 +                  273*Sqrt[1 - et^2])*\[Nu]) - 12*et^2*(16657 -                188587*Sqrt[1 - et^2] + 70*(-59 + 1001*Sqrt[1 - et^2])*\[Nu]) -              3*et^4*(-317964 - 697725*Sqrt[1 - et^2] + 70*(1418 +                  3395*Sqrt[1 - et^2])*\[Nu])))/(896*(1 - et^2)^(15/2)*            (1 - et*Cos[u]))) + sigmat2p*((12*et*(-1 + et^2)*(7 + 8*\[Nu]))/           (1 - et*Cos[u])^9 + (24*et*(-21 + 10*\[Nu]))/(1 - et*Cos[u])^8 -           (2*et*(257 + et^2*(67 - 70*\[Nu]) - 146*\[Nu]))/           ((1 - et^2)*(1 - et*Cos[u])^7) +           (4*et*(-131 + 86*\[Nu] + et^2*(-193 + 130*\[Nu])))/           ((1 - et^2)^2*(1 - et*Cos[u])^6) +           (2*(3*et*(-89 + 66*\[Nu]) + et^5*(-67 + 70*\[Nu]) +              et^3*(-962 + 596*\[Nu])))/((1 - et^2)^3*(1 - et*Cos[u])^5) +           (16*et*(-34 + 28*\[Nu] + 3*et^2*(-75 + 46*\[Nu]) +              et^4*(-65 + 50*\[Nu])))/((1 - et^2)^4*(1 - et*Cos[u])^4) +           (2*et*(-277 + 250*\[Nu] + et^6*(-67 + 70*\[Nu]) +              5*et^2*(-581 + 362*\[Nu]) + 3*et^4*(-645 + 442*\[Nu])))/           ((1 - et^2)^5*(1 - et*Cos[u])^3) -           (3*et*(-4344 + 2832*\[Nu] + 10*et^6*(-37 + 31*\[Nu]) +              20*et^2*(-1199 + 650*\[Nu]) + 5*et^4*(-2447 + 1442*\[Nu])))/           (4*(1 - et^2)^(11/2)*(1 - et*Cos[u])^2) +           (-120*et^11*(-25 + 17*\[Nu]) + 15*et^9*(8524 - 155*Sqrt[1 - et^2] +               8*(-533 + 15*Sqrt[1 - et^2])*\[Nu]) +             32*et*(1629 - 2438*Sqrt[1 - et^2] + 6*(-247 + 394*Sqrt[1 - et^2])*               \[Nu]) + 2*et^7*(33840 - 96193*Sqrt[1 - et^2] +               30*(-478 + 1753*Sqrt[1 - et^2])*\[Nu]) +             48*et^3*(2863 - 15928*Sqrt[1 - et^2] + 2*(-707 + 5088*                 Sqrt[1 - et^2])*\[Nu]) + 12*et^5*(-32341 -               80950*Sqrt[1 - et^2] + 2*(8749 + 22050*Sqrt[1 - et^2])*\[Nu]))/           (48*(1 - et^2)^(15/2)*(1 - et*Cos[u]))) +         mut2p*((-9*et*(-1 + et^2)*(-52 - 15*\[Nu] + 8*\[Nu]^2))/           (2*(1 - et*Cos[u])^9) - (et*(1872 - 1021*\[Nu] + 309*\[Nu]^2))/           (8*(1 - et*Cos[u])^8) - (et*(16530 - 19767*\[Nu] + 4529*\[Nu]^2 +              14*et^2*(9 - 605*\[Nu] + 38*\[Nu]^2)))/(56*(1 - et^2)*            (1 - et*Cos[u])^7) - (et*(6300 + 6852*Sqrt[1 - et^2] -              (2520 + 11359*Sqrt[1 - et^2])*\[Nu] + 1729*Sqrt[1 - et^2]*              \[Nu]^2 + 7*et^2*(-900 + 3732*Sqrt[1 - et^2] -                5*(-72 + 929*Sqrt[1 - et^2])*\[Nu] + 1199*Sqrt[1 - et^2]*\[Nu]^                 2)))/(56*(1 - et^2)^(5/2)*(1 - et*Cos[u])^6) -           (et*(69*(280 + 143*Sqrt[1 - et^2]) + (7392 - 13742*Sqrt[1 - et^2])*              \[Nu] + 168*(-6 + 17*Sqrt[1 - et^2])*\[Nu]^2 +              7*et^4*(-840 + 1089*Sqrt[1 - et^2] - 12*(17 + 145*Sqrt[1 - et^2])*                \[Nu] + (36 + 962*Sqrt[1 - et^2])*\[Nu]^2) +              2*et^2*(-6720 + 53973*Sqrt[1 - et^2] - 3*(994 + 18797*                  Sqrt[1 - et^2])*\[Nu] + 7*(54 + 2111*Sqrt[1 - et^2])*\[Nu]^                 2)))/(112*(1 - et^2)^(7/2)*(1 - et*Cos[u])^5) +           (168*et^7*(-15 + \[Nu])*\[Nu] - 8*et*(35700 + 18135*Sqrt[1 - et^2] -               (22470 + 27961*Sqrt[1 - et^2])*\[Nu] +               7*(78 + 347*Sqrt[1 - et^2])*\[Nu]^2) -             12*et^3*(-11900 + 69196*Sqrt[1 - et^2] +               (8015 - 77611*Sqrt[1 - et^2])*\[Nu] +               7*(-31 + 2299*Sqrt[1 - et^2])*\[Nu]^2) -             7*et^5*(24*(-850 + 1607*Sqrt[1 - et^2]) +               (11580 - 51125*Sqrt[1 - et^2])*\[Nu] +               (-228 + 17291*Sqrt[1 - et^2])*\[Nu]^2))/(448*(1 - et^2)^(9/2)*            (1 - et*Cos[u])^4) - (4*et*(7560 - 78447*Sqrt[1 - et^2] +               2*(-882 + 11303*Sqrt[1 - et^2])*\[Nu] +               28*(-3 + 92*Sqrt[1 - et^2])*\[Nu]^2) +             28*et^7*(3*(-340 + 363*Sqrt[1 - et^2]) +               (453 - 1740*Sqrt[1 - et^2])*\[Nu] + (-3 + 962*Sqrt[1 - et^2])*               \[Nu]^2) + 4*et^3*(38220 + 209997*Sqrt[1 - et^2] -               (17493 + 259211*Sqrt[1 - et^2])*\[Nu] +               7*(21 + 9365*Sqrt[1 - et^2])*\[Nu]^2) +             et^5*(48*(-3220 + 19793*Sqrt[1 - et^2]) +               (64344 - 1140901*Sqrt[1 - et^2])*\[Nu] +               21*(-8 + 15935*Sqrt[1 - et^2])*\[Nu]^2))/(448*(1 - et^2)^(11/2)*            (1 - et*Cos[u])^3) + (et*(900*(283 + 112*Sqrt[1 - et^2]) -              8*(35059 + 5040*Sqrt[1 - et^2])*\[Nu] + 46200*\[Nu]^2 -              3*et^4*(-434361 - 6720*Sqrt[1 - et^2] + (390251 +                  2688*Sqrt[1 - et^2])*\[Nu] - 101570*\[Nu]^2) +              42*et^6*(939 - 1060*\[Nu] + 440*\[Nu]^2) +              et^2*(3*(700307 + 60480*Sqrt[1 - et^2]) - 8*(214775 +                  9072*Sqrt[1 - et^2])*\[Nu] + 371490*\[Nu]^2)))/           (224*(1 - et^2)^(11/2)*(1 - et*Cos[u])^2) -           (-168*et^11*(173 - 142*\[Nu] + 30*\[Nu]^2) +             3*et^9*(-495036 + 2065*Sqrt[1 - et^2] +               (372420 - 5152*Sqrt[1 - et^2])*\[Nu] +               280*(-299 + 6*Sqrt[1 - et^2])*\[Nu]^2) +             8*et*(9*(1294 + 1855*Sqrt[1 - et^2]) + (42620 - 74956*                 Sqrt[1 - et^2])*\[Nu] + 210*(-74 + 119*Sqrt[1 - et^2])*               \[Nu]^2) + 2*et^7*(15*(-52258 + 79583*Sqrt[1 - et^2]) +               (452500 - 984914*Sqrt[1 - et^2])*\[Nu] +               420*(-95 + 576*Sqrt[1 - et^2])*\[Nu]^2) +             12*et^3*(-11897 + 612171*Sqrt[1 - et^2] +               (39404 - 597492*Sqrt[1 - et^2])*\[Nu] +               70*(-415 + 2289*Sqrt[1 - et^2])*\[Nu]^2) +             3*et^5*(1043836 + 4017293*Sqrt[1 - et^2] -               4*(238327 + 806029*Sqrt[1 - et^2])*\[Nu] +               70*(3852 + 11735*Sqrt[1 - et^2])*\[Nu]^2))/           (896*(1 - et^2)^(15/2)*(1 - et*Cos[u])))))*Sin[u]


(* ::Text:: *)
(*Phase, Eq. (3.20c)*)


\[Phi]xetu = (2 + (6*x)/(1 - et^2) + (45*(8 + 12*et^2 + et^4)*mut2p*x^5)/        (4*(1 - et^2)^5) + (x^2*(54 + et^2*(51 - 26*\[Nu]) - 28*\[Nu]))/        (2*(1 - et^2)^2) + x^6*((3*(416 + 1440*et^2 + 660*et^4 + 25*et^6)*           sigmat2p)/(1 - et^2)^6 + (315*(8 + 20*et^2 + 5*et^4)*mut2m*           \[Delta])/(16*(1 - et^2)^6) -          (3*mut2p*(8*(-48 - 537*Sqrt[1 - et^2] + 160*Sqrt[1 - et^2]*\[Nu]) +             2*et^6*(96 - 285*Sqrt[1 - et^2] + 205*Sqrt[1 - et^2]*\[Nu]) +             4*et^2*(-120 - 6357*Sqrt[1 - et^2] + 2560*Sqrt[1 - et^2]*\[Nu]) +             et^4*(672 - 14853*Sqrt[1 - et^2] + 7600*Sqrt[1 - et^2]*\[Nu])))/          (16*(1 - et^2)^(13/2))) +        x^7*((105*(64 + 240*et^2 + 120*et^4 + 5*et^6)*mut3p)/(8*(1 - et^2)^7) +          (17*(544 + 2688*et^2 + 2100*et^4 + 245*et^6)*sigmat2m*\[Delta])/          (4*(1 - et^2)^7) - (3*mut2m*\[Delta]*           (30*et^6*(160 - 1333*Sqrt[1 - et^2] + 665*Sqrt[1 - et^2]*\[Nu]) +             8*(-400 - 5997*Sqrt[1 - et^2] + 1260*Sqrt[1 - et^2]*\[Nu]) +             25*et^4*(160 - 13053*Sqrt[1 - et^2] + 4956*Sqrt[1 - et^2]*\[Nu]) +             4*et^2*(-1400 - 85443*Sqrt[1 - et^2] + 25620*Sqrt[1 - et^2]*               \[Nu])))/(64*(1 - et^2)^(15/2)) -          (sigmat2p*(15*et^8*(192 - 275*Sqrt[1 - et^2] + 260*Sqrt[1 - et^2]*               \[Nu]) + 64*(-5*(36 + 275*Sqrt[1 - et^2]) + 636*Sqrt[1 - et^2]*               \[Nu]) + 384*et^2*(-75 - 2159*Sqrt[1 - et^2] +               1048*Sqrt[1 - et^2]*\[Nu]) + 120*et^4*             (36 - 9091*Sqrt[1 - et^2] + 4956*Sqrt[1 - et^2]*\[Nu]) +             2*et^6*(16560 - 120253*Sqrt[1 - et^2] + 79260*Sqrt[1 - et^2]*               \[Nu])))/(8*(1 - et^2)^(15/2)) +          (mut2p*(8*(30432 + 34479*Sqrt[1 - et^2] - 12*(1024 + 2103*                 Sqrt[1 - et^2])*\[Nu] + 2240*Sqrt[1 - et^2]*\[Nu]^2) +             et^8*(-44064 + 28215*Sqrt[1 - et^2] - 6*(-4096 + 6205*                 Sqrt[1 - et^2])*\[Nu] + 17630*Sqrt[1 - et^2]*\[Nu]^2) +             4*et^2*(209544 + 940905*Sqrt[1 - et^2] - 12*(7400 + 53629*                 Sqrt[1 - et^2])*\[Nu] + 113680*Sqrt[1 - et^2]*\[Nu]^2) +             2*et^6*(-328392 + 802899*Sqrt[1 - et^2] + 140160*\[Nu] -               814671*Sqrt[1 - et^2]*\[Nu] + 245920*Sqrt[1 - et^2]*\[Nu]^2) +             3*et^4*(-126928 + 2069205*Sqrt[1 - et^2] +               (49536 - 1697628*Sqrt[1 - et^2])*\[Nu] + 397760*Sqrt[1 - et^2]*               \[Nu]^2)))/(64*(1 - et^2)^(15/2))))*      ArcTan[Sqrt[(1 + et)/(1 - et)]*Tan[u/2]] +      (-((et*x*(-4 + \[Nu]))/(Sqrt[1 - et^2]*(1 - et*Cos[u]))) +        mut2p*x^5*((3*et)/(4*(1 - et^2)^(3/2)*(1 - et*Cos[u])^4) +          (15*et)/(4*(1 - et^2)^(5/2)*(1 - et*Cos[u])^3) +          (3*et*(34 + 7*et^2))/(8*(1 - et^2)^(7/2)*(1 - et*Cos[u])^2) +          (3*et*(146 + 48*Sqrt[1 - et^2] + 3*et^2*(35 + 4*Sqrt[1 - et^2])))/          (8*(1 - et^2)^(9/2)*(1 - et*Cos[u]))) +        x^2*(-1/8*(et*Sqrt[1 - et^2]*\[Nu]*(-1 + 3*\[Nu]))/(1 - et*Cos[u])^3 +          (et*(33 + 2*\[Nu] + 2*\[Nu]^2))/(4*Sqrt[1 - et^2]*           (1 - et*Cos[u])^2) - (et*(-201 - 90*Sqrt[1 - et^2] + 52*\[Nu] +             36*Sqrt[1 - et^2]*\[Nu] + 2*\[Nu]^2 - 2*et^2*(24 - 7*\[Nu] +               4*\[Nu]^2)))/(12*(1 - et^2)^(3/2)*(1 - et*Cos[u]))) +        x^6*(sigmat2p*((-4*et)/(Sqrt[1 - et^2]*(1 - et*Cos[u])^6) +            (4*et)/(5*(1 - et^2)^(3/2)*(1 - et*Cos[u])^5) +            (et*(124 + 5*et^2))/(5*(1 - et^2)^(5/2)*(1 - et*Cos[u])^4) +            (3*et*(148 + 59*et^2))/(5*(1 - et^2)^(7/2)*(1 - et*Cos[u])^3) +            (3*et*(816 + 814*et^2 + 45*et^4))/(10*(1 - et^2)^(9/2)*             (1 - et*Cos[u])^2) + (3*(16*et*(176 + 75*Sqrt[1 - et^2]) +               et^5*(1331 + 150*Sqrt[1 - et^2]) + 2*et^3*(2999 + 900*                 Sqrt[1 - et^2])))/(10*(1 - et^2)^(11/2)*(1 - et*Cos[u]))) +          mut2m*((15*et*\[Delta])/(4*Sqrt[1 - et^2]*(1 - et*Cos[u])^6) +            (33*et*\[Delta])/(4*(1 - et^2)^(3/2)*(1 - et*Cos[u])^5) +            (3*et*(79 + 20*et^2)*\[Delta])/(16*(1 - et^2)^(5/2)*             (1 - et*Cos[u])^4) + (3*et*(139 + 92*et^2)*\[Delta])/            (16*(1 - et^2)^(7/2)*(1 - et*Cos[u])^3) +            (3*et*(518 + 597*et^2 + 40*et^4)*\[Delta])/(32*(1 - et^2)^(9/2)*             (1 - et*Cos[u])^2) + (3*et*(1318 + 168*et^4 +               400*Sqrt[1 - et^2] + et^2*(1979 + 300*Sqrt[1 - et^2]))*\[Delta])/            (32*(1 - et^2)^(11/2)*(1 - et*Cos[u]))) +          mut2p*((3*et*(3 + 2*\[Nu]))/(4*Sqrt[1 - et^2]*(1 - et*Cos[u])^6) -            (3*et*(-121 + 10*\[Nu]))/(20*(1 - et^2)^(3/2)*(1 - et*Cos[u])^5) +            (et*(4497 + et^2*(750 - 290*\[Nu]) - 880*\[Nu]))/            (80*(1 - et^2)^(5/2)*(1 - et*Cos[u])^4) -            (et*(-10677 + 2480*\[Nu] + et^2*(-6846 + 2650*\[Nu])))/            (80*(1 - et^2)^(7/2)*(1 - et*Cos[u])^3) +            (et*(6*(9079 + 1920*Sqrt[1 - et^2]) + et^4*(4350 - 2630*\[Nu]) -               80*(167 + 36*Sqrt[1 - et^2])*\[Nu] - 3*et^2*(-25277 - 960*                 Sqrt[1 - et^2] + 60*(155 + 4*Sqrt[1 - et^2])*\[Nu])))/            (160*(1 - et^2)^(9/2)*(1 - et*Cos[u])^2) -            (et*(-18*(6333 + 2920*Sqrt[1 - et^2]) + 80*(343 + 174*                 Sqrt[1 - et^2])*\[Nu] + 6*et^4*(-15139 - 1450*                 Sqrt[1 - et^2] + (8875 + 890*Sqrt[1 - et^2])*\[Nu]) +               et^2*(-356097 - 95940*Sqrt[1 - et^2] + 20*(7103 +                   2052*Sqrt[1 - et^2])*\[Nu])))/(160*(1 - et^2)^(11/2)*             (1 - et*Cos[u])))) +        x^7*(mut3p*((5*et)/(2*(1 - et^2)^(3/2)*(1 - et*Cos[u])^6) +            (23*et)/(2*(1 - et^2)^(5/2)*(1 - et*Cos[u])^5) +            (et*(272 + 55*et^2))/(8*(1 - et^2)^(7/2)*(1 - et*Cos[u])^4) +            (672*et + 411*et^3)/(8*(1 - et^2)^(9/2)*(1 - et*Cos[u])^3) +            (3*et*(1048 + 1302*et^2 + 95*et^4))/(16*(1 - et^2)^(11/2)*             (1 - et*Cos[u])^2) + (3*et*(8*(401 + 150*Sqrt[1 - et^2]) +               et^4*(1793 + 150*Sqrt[1 - et^2]) + 2*et^2*(3727 + 900*                 Sqrt[1 - et^2])))/(16*(1 - et^2)^(13/2)*(1 - et*Cos[u]))) +          sigmat2m*((-2*et*Sqrt[1 - et^2]*\[Delta])/(1 - et*Cos[u])^8 +            (106*et*\[Delta])/(7*Sqrt[1 - et^2]*(1 - et*Cos[u])^7) +            (et*(647 + 210*et^2)*\[Delta])/(21*(1 - et^2)^(3/2)*             (1 - et*Cos[u])^6) + (et*(7141 + 4302*et^2)*\[Delta])/            (105*(1 - et^2)^(5/2)*(1 - et*Cos[u])^5) +            (et*(61324 + 57623*et^2 + 4200*et^4)*\[Delta])/            (420*(1 - et^2)^(7/2)*(1 - et*Cos[u])^4) +            (et*(42468 + 61065*et^2 + 10168*et^4)*\[Delta])/            (140*(1 - et^2)^(9/2)*(1 - et*Cos[u])^3) +            (et*(178176 + 383226*et^2 + 111823*et^4 + 2800*et^6)*\[Delta])/            (280*(1 - et^2)^(11/2)*(1 - et*Cos[u])^2) +            (et*(28912*et^6 + 48*(10257 + 4165*Sqrt[1 - et^2]) +               10*et^2*(162409 + 49980*Sqrt[1 - et^2]) +               et^4*(742897 + 124950*Sqrt[1 - et^2]))*\[Delta])/            (280*(1 - et^2)^(13/2)*(1 - et*Cos[u]))) +          mut2m*((-3*et*Sqrt[1 - et^2]*\[Delta]*(-133 + 30*\[Nu]))/            (8*(1 - et*Cos[u])^8) + (15*et*\[Delta]*(375 - 112*\[Nu]))/            (56*Sqrt[1 - et^2]*(1 - et*Cos[u])^7) -            (3*et*\[Delta]*(-5022 + 1330*\[Nu] + 7*et^2*(-201 + 140*\[Nu])))/            (112*(1 - et^2)^(3/2)*(1 - et*Cos[u])^6) -            (3*et*\[Delta]*(-37534 + 9170*\[Nu] + et^2*(-34673 + 16520*\[Nu])))/            (560*(1 - et^2)^(5/2)*(1 - et*Cos[u])^5) -            (3*et*\[Delta]*(-240321 + 55580*\[Nu] + 140*et^4*(-201 + 140*                 \[Nu]) + 2*et^2*(-198141 + 79415*\[Nu])))/            (2240*(1 - et^2)^(7/2)*(1 - et*Cos[u])^4) -            (3*et*\[Delta]*(-403461 + 89180*\[Nu] + 12*et^4*(-17483 + 9520*                 \[Nu]) + 30*et^2*(-32583 + 11669*\[Nu])))/            (2240*(1 - et^2)^(9/2)*(1 - et*Cos[u])^3) -            (3*et*\[Delta]*(-2*(765521 + 112000*Sqrt[1 - et^2]) +               280*(1167 + 200*Sqrt[1 - et^2])*\[Nu] + 280*et^6*               (-201 + 140*\[Nu]) + 2*et^4*(-911313 + 437045*\[Nu]) +               et^2*(-4781867 - 168000*Sqrt[1 - et^2] + 1400*(1123 +                   30*Sqrt[1 - et^2])*\[Nu])))/(4480*(1 - et^2)^(11/2)*             (1 - et*Cos[u])^2) - (et*\[Delta]*(-9330486 -               3969520*Sqrt[1 - et^2] + 280*(6381 + 2860*Sqrt[1 - et^2])*               \[Nu] + 72*et^6*(-13161 + 7840*\[Nu]) +               6*et^4*(-3822367 - 508450*Sqrt[1 - et^2] + 35*(47277 +                   6350*Sqrt[1 - et^2])*\[Nu]) + 5*et^2*(-5*(1693887 +                   459332*Sqrt[1 - et^2]) + 112*(23457 + 6400*Sqrt[1 - et^2])*                 \[Nu])))/(4480*(1 - et^2)^(13/2)*(1 - et*Cos[u]))) +          sigmat2p*(-((et*Sqrt[1 - et^2]*(11 + 12*\[Nu]))/(1 - et*Cos[u])^8) +            (et*(-509 + 420*\[Nu]))/(7*Sqrt[1 - et^2]*(1 - et*Cos[u])^7) +            (et*(4492 + 336*\[Nu] + 21*et^2*(-41 + 76*\[Nu])))/            (42*(1 - et^2)^(3/2)*(1 - et*Cos[u])^6) +            (et*(99824 - 24528*\[Nu] + 3*et^2*(3559 + 2492*\[Nu])))/            (210*(1 - et^2)^(5/2)*(1 - et*Cos[u])^5) +            (et*(963776 + et^2*(724678 - 241416*\[Nu]) - 299712*\[Nu] +               105*et^4*(111 + 44*\[Nu])))/(840*(1 - et^2)^(7/2)*             (1 - et*Cos[u])^4) + (et*(658752 + et^4*(143033 - 70476*\[Nu]) -               223104*\[Nu] - 6*et^2*(-191287 + 77364*\[Nu])))/            (280*(1 - et^2)^(9/2)*(1 - et*Cos[u])^3) -            (35*et^7*(-1597 + 1212*\[Nu]) + 48*et*(-61153 - 16800*Sqrt[                 1 - et^2] + 84*(249 + 50*Sqrt[1 - et^2])*\[Nu]) +              4*et^5*(-764027 - 25200*Sqrt[1 - et^2] + 84*(4541 +                  75*Sqrt[1 - et^2])*\[Nu]) + 12*et^3*              (-3*(255103 + 33600*Sqrt[1 - et^2]) + 28*(10981 +                  900*Sqrt[1 - et^2])*\[Nu]))/(560*(1 - et^2)^(11/2)*             (1 - et*Cos[u])^2) + (et*(5763344 + 2966880*Sqrt[1 - et^2] -               448*(4841 + 2430*Sqrt[1 - et^2])*\[Nu] -               20*et^4*(-5*(244274 + 59871*Sqrt[1 - et^2]) + 84*(8202 +                   2065*Sqrt[1 - et^2])*\[Nu]) + et^6*(3*(787939 +                   71400*Sqrt[1 - et^2]) - 28*(64513 + 6000*Sqrt[1 - et^2])*                 \[Nu]) - 4*et^2*(-8097851 - 3063900*Sqrt[1 - et^2] + 84*                 (43633 + 16700*Sqrt[1 - et^2])*\[Nu])))/            (560*(1 - et^2)^(13/2)*(1 - et*Cos[u]))) +          mut2p*((-3*et*Sqrt[1 - et^2]*(-62 - 12*\[Nu] + 9*\[Nu]^2))/            (4*(1 - et*Cos[u])^8) + (et*(540 + 415*\[Nu] - 93*\[Nu]^2))/            (8*Sqrt[1 - et^2]*(1 - et*Cos[u])^7) -            (et*(-13458 + 113*\[Nu] - 336*\[Nu]^2 + 21*et^2*(-70 + 9*\[Nu] + 29*                 \[Nu]^2)))/(56*(1 - et^2)^(3/2)*(1 - et*Cos[u])^6) +            (et*(147498 + 6300*Sqrt[1 - et^2] - 2*(15499 + 1260*Sqrt[1 - et^2])*               \[Nu] + 7875*\[Nu]^2 + 14*et^2*(5325 - 2009*\[Nu] + 30*                 \[Nu]^2)))/(280*(1 - et^2)^(5/2)*(1 - et*Cos[u])^5) -            (et*(-9*(741113 + 64400*Sqrt[1 - et^2]) + 36*(57667 + 5180*                 Sqrt[1 - et^2])*\[Nu] + 560*(-523 + 243*Sqrt[1 - et^2])*               \[Nu]^2 - 35*et^4*(10683 - 8094*\[Nu] + 1438*\[Nu]^2) +               2*et^2*(-45*(93131 + 1120*Sqrt[1 - et^2]) + 3*(664159 +                   4830*Sqrt[1 - et^2])*\[Nu] + 70*(-4276 + 243*Sqrt[1 - et^2])*                 \[Nu]^2)))/(6720*(1 - et^2)^(7/2)*(1 - et*Cos[u])^4) +            (7*et^5*(727875 - 18*(31597 + 10*Sqrt[1 - et^2])*\[Nu] +                10*(13621 + 54*Sqrt[1 - et^2])*\[Nu]^2) +              2*et^3*(9*(1638947 + 80920*Sqrt[1 - et^2]) - 15*(495223 +                  12012*Sqrt[1 - et^2])*\[Nu] + 140*(10726 +                  189*Sqrt[1 - et^2])*\[Nu]^2) +              7*et*(9*(209819 + 56080*Sqrt[1 - et^2]) - 12*(54553 +                  6000*Sqrt[1 - et^2])*\[Nu] + 40*(3007 + 540*Sqrt[1 - et^2])*                \[Nu]^2))/(6720*(1 - et^2)^(9/2)*(1 - et*Cos[u])^3) +            (et*(44415234 + 25411680*Sqrt[1 - et^2] - 216*(104119 + 53200*                 Sqrt[1 - et^2])*\[Nu] + 5600*(349 + 180*Sqrt[1 - et^2])*               \[Nu]^2 + 35*et^6*(49581 - 53418*\[Nu] + 20506*\[Nu]^2) +               2*et^4*(90*(433597 + 21560*Sqrt[1 - et^2]) - 9*(3480229 +                   149800*Sqrt[1 - et^2])*\[Nu] + 70*(103877 +                   3492*Sqrt[1 - et^2])*\[Nu]^2) + 7*et^2*               (27*(962799 + 233680*Sqrt[1 - et^2]) - 144*(110018 +                   25395*Sqrt[1 - et^2])*\[Nu] + 80*(33923 + 6372*                   Sqrt[1 - et^2])*\[Nu]^2)))/(13440*(1 - et^2)^(11/2)*             (1 - et*Cos[u])^2) + (et*(79533234 + 66733680*Sqrt[1 - et^2] -               24*(1804591 + 1438420*Sqrt[1 - et^2])*\[Nu] +               1120*(2941 + 1872*Sqrt[1 - et^2])*\[Nu]^2 +               21*et^6*(135*(16627 + 1320*Sqrt[1 - et^2]) - 2*(1298869 +                   105440*Sqrt[1 - et^2])*\[Nu] + 3390*(275 +                   24*Sqrt[1 - et^2])*\[Nu]^2) + et^2*(510824277 + 252858300*                 Sqrt[1 - et^2] - 120*(2685119 + 1301584*Sqrt[1 - et^2])*                 \[Nu] + 560*(94553 + 40716*Sqrt[1 - et^2])*\[Nu]^2) +               2*et^4*(219890952 + 58664070*Sqrt[1 - et^2] - 3*(63073153 +                   16304290*Sqrt[1 - et^2])*\[Nu] + 70*(653033 + 164736*                   Sqrt[1 - et^2])*\[Nu]^2)))/(13440*(1 - et^2)^(13/2)*             (1 - et*Cos[u])))))*Sin[u]


(* ::Text:: *)
(*Phase derivative, Eq. (3.20d)*)


\[Phi]dxetu = (c^3*((Sqrt[1 - et^2]*x^(3/2))/(1 - et*Cos[u])^2 +        mut2p*x^(13/2)*((3*(8 + 12*Sqrt[1 - et^2] +             et^2*(8 + 3*Sqrt[1 - et^2])))/((1 - et^2)^(7/2)*           (1 - et*Cos[u])^3) - (3*(7*et^4 + 12*et^2*(11 + Sqrt[1 - et^2]) +             16*(7 + 3*Sqrt[1 - et^2])))/(8*(1 - et^2)^(9/2)*           (1 - et*Cos[u])^2)) + x^(5/2)*        (-((Sqrt[1 - et^2]*(-4 + \[Nu]))/(1 - et*Cos[u])^3) +          (-4 + \[Nu])/(Sqrt[1 - et^2]*(1 - et*Cos[u])^2)) +        x^(7/2)*(-1/2*((1 - et^2)^(3/2)*\[Nu]*(3 + 2*\[Nu]))/           (1 - et*Cos[u])^5 + (Sqrt[1 - et^2]*(36 + 21*\[Nu] + 11*\[Nu]^2))/          (4*(1 - et*Cos[u])^4) + (60*(-4 + 3*Sqrt[1 - et^2]) -            (31 + 72*Sqrt[1 - et^2])*\[Nu] - 29*\[Nu]^2 +            et^2*(48 - 17*\[Nu] + 17*\[Nu]^2))/(12*Sqrt[1 - et^2]*           (1 - et*Cos[u])^3) + (42 - 90*Sqrt[1 - et^2] +            (22 + 36*Sqrt[1 - et^2])*\[Nu] + 8*\[Nu]^2 +            et^2*(-147 + 8*\[Nu] - 14*\[Nu]^2))/(12*(1 - et^2)^(3/2)*           (1 - et*Cos[u])^2)) + x^(15/2)*        (sigmat2p*((-48*Sqrt[1 - et^2])/(1 - et*Cos[u])^8 +            (6*(24*(2 + 5*Sqrt[1 - et^2]) + 3*et^4*(16 + 5*Sqrt[1 - et^2]) +               20*et^2*(8 + 9*Sqrt[1 - et^2])))/((1 - et^2)^(9/2)*             (1 - et*Cos[u])^3) - (3*(9*et^6 + 30*et^4*(14 + Sqrt[1 - et^2]) +               80*(5 + 3*Sqrt[1 - et^2]) + 120*et^2*(10 + 3*Sqrt[1 - et^2])))/            (2*(1 - et^2)^(11/2)*(1 - et*Cos[u])^2)) +          mut2m*((15*Sqrt[1 - et^2]*\[Delta])/(2*(1 - et*Cos[u])^8) +            (15*(8 - 8*et^4 + 20*Sqrt[1 - et^2] + 15*et^2*Sqrt[1 - et^2])*             \[Delta])/(4*(1 - et^2)^(9/2)*(1 - et*Cos[u])^3) -            (15*(145*et^4 + 8*et^6 + 80*(2 + Sqrt[1 - et^2]) +               20*et^2*(19 + 3*Sqrt[1 - et^2]))*\[Delta])/(32*(1 - et^2)^(11/2)*             (1 - et*Cos[u])^2)) + mut2p*((3*Sqrt[1 - et^2]*(-7 + 4*\[Nu]))/            (2*(1 - et*Cos[u])^8) - (9*(8 + 12*Sqrt[1 - et^2] +               et^2*(8 + 3*Sqrt[1 - et^2]))*(-4 + \[Nu]))/(2*(1 - et^2)^(7/2)*             (1 - et*Cos[u])^4) + (-8*(294 - 213*Sqrt[1 - et^2] +                (-62 + 90*Sqrt[1 - et^2])*\[Nu]) - 6*et^2*              (-488 - 1419*Sqrt[1 - et^2] + 6*(67 + 108*Sqrt[1 - et^2])*                \[Nu]) + et^4*(2340 + 822*Sqrt[1 - et^2] -                (1693 + 522*Sqrt[1 - et^2])*\[Nu]))/(8*(1 - et^2)^(9/2)*             (1 - et*Cos[u])^3) - (et^6*(870 - 526*\[Nu]) -              16*(-132 - 405*Sqrt[1 - et^2] + 86*\[Nu] + 138*Sqrt[1 - et^2]*                \[Nu]) - 4*et^2*(-13389 - 5121*Sqrt[1 - et^2] + 5836*\[Nu] +                2160*Sqrt[1 - et^2]*\[Nu]) + et^4*(31491 + 2316*Sqrt[                 1 - et^2] - 4*(3881 + 303*Sqrt[1 - et^2])*\[Nu]))/            (32*(1 - et^2)^(11/2)*(1 - et*Cos[u])^2))) +        x^(17/2)*(mut3p*((15*(24*(2 + 5*Sqrt[1 - et^2]) +               3*et^4*(16 + 5*Sqrt[1 - et^2]) + 20*et^2*(8 + 9*                 Sqrt[1 - et^2])))/(4*(1 - et^2)^(11/2)*(1 - et*Cos[u])^3) -            (15*(19*et^6 + 360*et^2*(4 + Sqrt[1 - et^2]) +               30*et^4*(20 + Sqrt[1 - et^2]) + 48*(9 + 5*Sqrt[1 - et^2])))/            (16*(1 - et^2)^(13/2)*(1 - et*Cos[u])^2)) +          sigmat2m*((-76*(1 - et^2)^(3/2)*\[Delta])/(1 - et*Cos[u])^10 +            (112*Sqrt[1 - et^2]*\[Delta])/(1 - et*Cos[u])^9 -            (84*Sqrt[1 - et^2]*\[Delta])/(1 - et*Cos[u])^8 +            ((912 - 144*et^6 + 2856*Sqrt[1 - et^2] + 140*et^2*               (28 + 51*Sqrt[1 - et^2]) + 7*et^4*(208 + 255*Sqrt[1 - et^2]))*             \[Delta])/(2*(1 - et^2)^(11/2)*(1 - et*Cos[u])^3) -            ((3941*et^6 + 80*et^8 + 816*(11 + 7*Sqrt[1 - et^2]) +               210*et^4*(138 + 17*Sqrt[1 - et^2]) + 56*et^2*(724 + 255*                 Sqrt[1 - et^2]))*\[Delta])/(8*(1 - et^2)^(13/2)*             (1 - et*Cos[u])^2)) + sigmat2p*          ((-4*(1 - et^2)^(3/2)*(43 + 48*\[Nu]))/(1 - et*Cos[u])^10 +            (16*Sqrt[1 - et^2]*(-59 + 54*\[Nu]))/(1 - et*Cos[u])^9 +            (12*(81 - 44*\[Nu] + et^2*(-17 + 40*\[Nu])))/(Sqrt[1 - et^2]*             (1 - et*Cos[u])^8) - (9*(24*(2 + 5*Sqrt[1 - et^2]) +               3*et^4*(16 + 5*Sqrt[1 - et^2]) + 20*et^2*(8 + 9*Sqrt[1 - et^2]))*             (-4 + \[Nu]))/((1 - et^2)^(9/2)*(1 - et*Cos[u])^4) -            (5*et^6*(-1100 - 282*Sqrt[1 - et^2] + 983*\[Nu] +                234*Sqrt[1 - et^2]*\[Nu]) + 8*(1022 - 429*Sqrt[1 - et^2] +                2*(-67 + 276*Sqrt[1 - et^2])*\[Nu]) +              et^4*(-30496 - 39105*Sqrt[1 - et^2] + 60*(421 +                  400*Sqrt[1 - et^2])*\[Nu]) + 4*et^2*(-308 - 14985*Sqrt[                 1 - et^2] + 12*(249 + 725*Sqrt[1 - et^2])*\[Nu]))/            (2*(1 - et^2)^(11/2)*(1 - et*Cos[u])^3) +            (et^8*(-1597 + 1212*\[Nu]) + 32*(-377 - 1389*Sqrt[1 - et^2] +                8*(91 + 99*Sqrt[1 - et^2])*\[Nu]) + 60*et^4*              (-12990 - 3343*Sqrt[1 - et^2] + 8*(916 + 223*Sqrt[1 - et^2])*                \[Nu]) + 2*et^6*(-45*(1669 + 100*Sqrt[1 - et^2]) +                8*(5837 + 345*Sqrt[1 - et^2])*\[Nu]) +              16*et^2*(-32644 - 19545*Sqrt[1 - et^2] + 24*(801 +                  410*Sqrt[1 - et^2])*\[Nu]))/(16*(1 - et^2)^(13/2)*             (1 - et*Cos[u])^2)) + mut2m*((-3*(1 - et^2)^(3/2)*\[Delta]*             (-116 + 15*\[Nu]))/(2*(1 - et*Cos[u])^10) -            (3*Sqrt[1 - et^2]*\[Delta]*(53 + 5*\[Nu]))/(1 - et*Cos[u])^9 -            (15*\[Delta]*(9 - 10*\[Nu] + et^2*(23 + 8*\[Nu])))/            (4*Sqrt[1 - et^2]*(1 - et*Cos[u])^8) -            (45*(8 - 8*et^4 + 20*Sqrt[1 - et^2] + 15*et^2*Sqrt[1 - et^2])*             \[Delta]*(-4 + \[Nu]))/(8*(1 - et^2)^(9/2)*(1 - et*Cos[u])^4) -            (\[Delta]*(-504*et^6*(-206 + 115*\[Nu]) +               8*(8886 - 23719*Sqrt[1 - et^2] + 70*(-39 + 73*Sqrt[1 - et^2])*                 \[Nu]) + 3*et^4*(52676 - 98890*Sqrt[1 - et^2] + 35*                 (-471 + 1250*Sqrt[1 - et^2])*\[Nu]) +               2*et^2*(-66768 - 490865*Sqrt[1 - et^2] + 70*(441 +                   2330*Sqrt[1 - et^2])*\[Nu])))/(224*(1 - et^2)^(11/2)*             (1 - et*Cos[u])^3) + (\[Delta]*(168*et^8*(-201 + 140*\[Nu]) +               6*et^6*(-206541 + 102305*\[Nu]) + 16*(-28977 - 34919*                 Sqrt[1 - et^2] + 70*(81 + 113*Sqrt[1 - et^2])*\[Nu]) +               15*et^4*(-400219 - 47396*Sqrt[1 - et^2] + 140*(1124 +                   139*Sqrt[1 - et^2])*\[Nu]) + 20*et^2*(-266727 - 112733*                 Sqrt[1 - et^2] + 28*(3042 + 1295*Sqrt[1 - et^2])*\[Nu])))/            (896*(1 - et^2)^(13/2)*(1 - et*Cos[u])^2)) +          mut2p*((-3*(1 - et^2)^(3/2)*(-92 - 3*\[Nu] + 12*\[Nu]^2))/            (2*(1 - et*Cos[u])^10) + (Sqrt[1 - et^2]*(-555 + 361*\[Nu] -               12*\[Nu]^2))/(1 - et*Cos[u])^9 +            (et^2*(-777 + 372*\[Nu] - 96*\[Nu]^2) + 3*(483 - 266*\[Nu] +                40*\[Nu]^2))/(4*Sqrt[1 - et^2]*(1 - et*Cos[u])^8) -            (15*(8 + 12*Sqrt[1 - et^2] + et^2*(8 + 3*Sqrt[1 - et^2]))*\[Nu]*             (3 + 2*\[Nu]))/(4*(1 - et^2)^(5/2)*(1 - et*Cos[u])^6) +            (3*(et^4*(11 + 4*Sqrt[1 - et^2])*\[Nu]*(3 + 2*\[Nu]) +               32*(36*(2 + 3*Sqrt[1 - et^2]) + (66 + 75*Sqrt[1 - et^2])*\[Nu] +                 (38 + 41*Sqrt[1 - et^2])*\[Nu]^2) + 4*et^2*               (72*(8 + 3*Sqrt[1 - et^2]) + 3*(181 + 54*Sqrt[1 - et^2])*                 \[Nu] + (314 + 90*Sqrt[1 - et^2])*\[Nu]^2)))/            (16*(1 - et^2)^(7/2)*(1 - et*Cos[u])^5) +            (48*(24*(-8 + 53*Sqrt[1 - et^2]) - 3*(287 + 465*Sqrt[1 - et^2])*                \[Nu] + (-211 + 8*Sqrt[1 - et^2])*\[Nu]^2) +              36*et^2*(8*(289 + 792*Sqrt[1 - et^2]) - (3923 +                  4377*Sqrt[1 - et^2])*\[Nu] + (187 + 710*Sqrt[1 - et^2])*\[Nu]^                 2) + 3*et^4*(36*(521 + 196*Sqrt[1 - et^2]) -                3*(6429 + 1888*Sqrt[1 - et^2])*\[Nu] + (3735 +                  1312*Sqrt[1 - et^2])*\[Nu]^2))/(32*(1 - et^2)^(9/2)*             (1 - et*Cos[u])^4) + (8*(-3*(3510 + 10721*Sqrt[1 - et^2]) -                6*(-19302 + 2131*Sqrt[1 - et^2])*\[Nu] + 14*(289 +                  138*Sqrt[1 - et^2])*\[Nu]^2) + 7*et^6*              (36*(3346 + 1329*Sqrt[1 - et^2]) - 3*(70291 + 19256*                  Sqrt[1 - et^2])*\[Nu] + (92761 + 23376*Sqrt[1 - et^2])*\[Nu]^                 2) + 2*et^2*(-2398320 + 4266267*Sqrt[1 - et^2] -                60*(-28697 + 58988*Sqrt[1 - et^2])*\[Nu] + 14*(-12433 +                  49866*Sqrt[1 - et^2])*\[Nu]^2) +              et^4*(342*(842 + 25947*Sqrt[1 - et^2]) - 6*(617719 +                  1371905*Sqrt[1 - et^2])*\[Nu] + 7*(206561 + 303612*                  Sqrt[1 - et^2])*\[Nu]^2))/(672*(1 - et^2)^(11/2)*             (1 - et*Cos[u])^3) + (-7*et^8*(49581 - 53418*\[Nu] +                20506*\[Nu]^2) - 16*(66267 + 292749*Sqrt[1 - et^2] -                6*(4505 + 33869*Sqrt[1 - et^2])*\[Nu] + 56*(29 +                  243*Sqrt[1 - et^2])*\[Nu]^2) - 2*et^6*              (225*(52491 + 3388*Sqrt[1 - et^2]) - 3*(3719997 +                  237496*Sqrt[1 - et^2])*\[Nu] + 56*(58567 +                  3924*Sqrt[1 - et^2])*\[Nu]^2) - 4*et^2*(7861041 +                9661755*Sqrt[1 - et^2] - 12*(459796 + 522461*Sqrt[1 - et^2])*                \[Nu] + 112*(10225 + 9036*Sqrt[1 - et^2])*\[Nu]^2) -              et^4*(45*(1819371 + 677284*Sqrt[1 - et^2]) - 12*(5746654 +                  1972309*Sqrt[1 - et^2])*\[Nu] + 112*(152312 +                  46683*Sqrt[1 - et^2])*\[Nu]^2))/(2688*(1 - et^2)^(13/2)*             (1 - et*Cos[u])^2)))))/(G*M)


(* ::Section::Closed:: *)
(*Separation and phase in terms of (x,et,l)*)


(* ::Text:: *)
(*Eccentric anomaly up to order 14 in et, Eq. (3.36)*)


uxetl14 = l + (et - et^3/8 + et^5/192 - et^7/9216 + et^9/737280 -        et^11/88473600 + et^13/14863564800)*Sin[l] +      (et^2/2 - et^4/6 + et^6/48 - et^8/720 + et^10/17280 - et^12/604800 +        et^14/29030400)*Sin[2*l] + ((3*et^3)/8 - (27*et^5)/128 +        (243*et^7)/5120 - (243*et^9)/40960 + (2187*et^11)/4587520 -        (19683*et^13)/734003200)*Sin[3*l] +      (et^4/3 - (4*et^6)/15 + (4*et^8)/45 - (16*et^10)/945 + (2*et^12)/945 -        (8*et^14)/42525)*Sin[4*l] + ((125*et^5)/384 - (3125*et^7)/9216 +        (78125*et^9)/516096 - (1953125*et^11)/49545216 +        (48828125*et^13)/7134511104)*Sin[5*l] +      ((27*et^6)/80 - (243*et^8)/560 + (2187*et^10)/8960 - (729*et^12)/8960 +        (6561*et^14)/358400)*Sin[6*l] +      ((16807*et^7)/46080 - (823543*et^9)/1474560 + (40353607*et^11)/        106168320 - (1977326743*et^13)/12740198400)*Sin[7*l] +      ((128*et^8)/315 - (2048*et^10)/2835 + (8192*et^12)/14175 -        (131072*et^14)/467775)*Sin[8*l] +      ((531441*et^9)/1146880 - (43046721*et^11)/45875200 +        (3486784401*et^13)/4037017600)*Sin[9*l] +      ((78125*et^10)/145152 - (1953125*et^12)/1596672 +        (48828125*et^14)/38320128)*Sin[10*l] +      ((2357947691*et^11)/3715891200 - (285311670611*et^13)/178362777600)*      Sin[11*l] + ((1458*et^12)/1925 - (52488*et^14)/25025)*Sin[12*l] +      (1792160394037*et^13*Sin[13*l])/1961990553600 +      (1977326743*et^14*Sin[14*l])/1779148800 +      mut2p*x^5*((-30*et - (747*et^3)/8 - (3137*et^5)/16 -          (1054751*et^7)/3072 - (22120909*et^9)/40960 - (23318641957*et^11)/          29491200 - (680900385233*et^13)/619315200)*Sin[l] +        ((-165*et^2)/4 - (463*et^4)/4 - (14715*et^6)/64 - (744839*et^8)/1920 -          (13682497*et^10)/23040 - (228882341*et^12)/268800 -          (90145278547*et^14)/77414400)*Sin[2*l] +        ((-447*et^3)/8 - (4509*et^5)/32 - (1365441*et^7)/5120 -          (1784925*et^9)/4096 - (2990078379*et^11)/4587520 -          (10528990509*et^13)/11468800)*Sin[3*l] +        ((-605*et^4)/8 - (54351*et^6)/320 - (59185*et^8)/192 -          (39454523*et^10)/80640 - (77060783*et^12)/107520 -          (230734049219*et^14)/232243200)*Sin[4*l] +        ((-16391*et^5)/160 - (621379*et^7)/3072 - (10181753*et^9)/28672 -          (9059237465*et^11)/16515072 - (117188467499*et^13)/148635648)*        Sin[5*l] + ((-44451*et^6)/320 - (212319*et^8)/896 -          (7309569*et^10)/17920 - (87954369*et^12)/143360 -          (2485043577*et^14)/2867200)*Sin[6*l] +        ((-20269201*et^7)/107520 - (31119127*et^9)/114688 -          (16560258413*et^11)/35389440 - (363054019519*et^13)/530841600)*        Sin[7*l] + ((-13763387*et^8)/53760 - (581863943*et^10)/1935360 -          (867656063*et^12)/1612800 - (1938833542643*et^14)/2554675200)*        Sin[8*l] + ((-199488421*et^9)/573440 - (14532015711*et^11)/45875200 -          (314604588689*et^13)/504627200)*Sin[9*l] +        ((-114409843*et^10)/241920 - (869665231*et^12)/2838528 -          (75065293823*et^14)/102187008)*Sin[10*l] +        ((-8762927578883*et^11)/13624934400 - (10146344540831*et^13)/          40874803200)*Sin[11*l] + ((-1724648943*et^12)/1971200 -          (44773573041*et^14)/410009600)*Sin[12*l] -        (316302787806953*et^13*Sin[13*l])/265686220800 -        (53810510353099*et^14*Sin[14*l])/33210777600) +      x^2*(((-15*et)/2 - (15*et^3)/8 - (255*et^5)/128 - (5425*et^7)/3072 -          (158029*et^9)/98304 - (8754913*et^11)/5898240 -          (915129973*et^13)/660602880 + (9*et*\[Nu])/8 + (93*et^3*\[Nu])/64 +          (423*et^5*\[Nu])/512 + (17995*et^7*\[Nu])/24576 +          (1290347*et^9*\[Nu])/1966080 + (141957463*et^11*\[Nu])/235929600 +          (22169169487*et^13*\[Nu])/39636172800 + (et*\[Nu]^2)/8 -          (3*et^3*\[Nu]^2)/64 - (et^5*\[Nu]^2)/512 - (127*et^7*\[Nu]^2)/73728 -          (1741*et^9*\[Nu]^2)/1966080 - (125257*et^11*\[Nu]^2)/235929600 -          (41210027*et^13*\[Nu]^2)/118908518400)*Sin[l] +        ((-75*et^2)/8 - (115*et^6)/64 - (1127*et^8)/768 - (12595*et^10)/9216 -          (1837*et^12)/1440 - (4130387*et^14)/3440640 + (15*et^2*\[Nu])/16 +          (55*et^4*\[Nu])/32 + (139*et^6*\[Nu])/256 + (4913*et^8*\[Nu])/7680 +          (3475*et^10*\[Nu])/6144 + (3373189*et^12*\[Nu])/6451200 +          (50445299*et^14*\[Nu])/103219200 + (3*et^2*\[Nu]^2)/16 -          (11*et^4*\[Nu]^2)/96 + (3*et^6*\[Nu]^2)/256 - (9*et^8*\[Nu]^2)/2560 -          (349*et^10*\[Nu]^2)/276480 - (5419*et^12*\[Nu]^2)/6451200 -          (176131*et^14*\[Nu]^2)/309657600)*Sin[2*l] +        ((-95*et^3)/8 + (745*et^5)/256 - (2253*et^7)/1024 -          (19533*et^9)/16384 - (1103799*et^11)/917504 - (66137427*et^13)/          58720256 + (49*et^3*\[Nu])/64 + (2273*et^5*\[Nu])/1024 +          (2613*et^7*\[Nu])/40960 + (209349*et^9*\[Nu])/327680 +          (18087249*et^11*\[Nu])/36700160 + (547707357*et^13*\[Nu])/          1174405120 + (17*et^3*\[Nu]^2)/64 - (231*et^5*\[Nu]^2)/1024 +          (2229*et^7*\[Nu]^2)/40960 - (3539*et^9*\[Nu]^2)/327680 -          (28431*et^11*\[Nu]^2)/36700160 - (6202647*et^13*\[Nu]^2)/5872025600)*        Sin[3*l] + ((-975*et^4)/64 + (955*et^6)/128 - (2827*et^8)/768 -          (23495*et^10)/32256 - (164857*et^12)/147456 - (31345583*et^14)/          30965760 + (35*et^4*\[Nu])/64 + (49*et^6*\[Nu])/16 -          (6107*et^8*\[Nu])/7680 + (741*et^10*\[Nu])/896 +          (296759*et^12*\[Nu])/737280 + (65747*et^14*\[Nu])/153600 +          (71*et^4*\[Nu]^2)/192 - (129*et^6*\[Nu]^2)/320 +          (387*et^8*\[Nu]^2)/2560 - (8639*et^10*\[Nu]^2)/241920 +          (2197*et^12*\[Nu]^2)/737280 - (358181*et^14*\[Nu]^2)/232243200)*        Sin[4*l] + ((-5049*et^5)/256 + (44521*et^7)/3072 -          (2439751*et^9)/344064 + (5762495*et^11)/16515072 -          (209876455*et^13)/176160768 + (1167*et^5*\[Nu])/5120 +          (542539*et^7*\[Nu])/122880 - (16009117*et^9*\[Nu])/6881280 +          (186371291*et^11*\[Nu])/132120576 + (4058178731*et^13*\[Nu])/          19025362944 + (523*et^5*\[Nu]^2)/1024 - (50195*et^7*\[Nu]^2)/73728 +          (473695*et^9*\[Nu]^2)/1376256 - (13654085*et^11*\[Nu]^2)/132120576 +          (1001696825*et^13*\[Nu]^2)/57076088832)*Sin[5*l] +        ((-1645*et^6)/64 + (6451*et^8)/256 - (397035*et^10)/28672 +          (164797*et^12)/57344 - (17171*et^14)/10240 - (65*et^6*\[Nu])/256 +          (117137*et^8*\[Nu])/17920 - (20475*et^10*\[Nu])/4096 +          (798661*et^12*\[Nu])/286720 - (2969737*et^14*\[Nu])/11468800 +          (899*et^6*\[Nu]^2)/1280 - (19851*et^8*\[Nu]^2)/17920 +          (100713*et^10*\[Nu]^2)/143360 - (75217*et^12*\[Nu]^2)/286720 +          (710823*et^14*\[Nu]^2)/11468800)*Sin[6*l] +        ((-723943*et^7)/21504 + (56824273*et^9)/1376256 -          (1299779231*et^11)/49545216 + (6671459941*et^13)/792723456 -          (844747*et^7*\[Nu])/860160 + (270188581*et^9*\[Nu])/27525120 -          (18947105719*et^11*\[Nu])/1981808640 + (53949678281*et^13*\[Nu])/          9512681472 + (355081*et^7*\[Nu]^2)/368640 - (6902693*et^9*\[Nu]^2)/          3932160 + (378510223*et^11*\[Nu]^2)/283115520 -          (61409061427*et^13*\[Nu]^2)/101921587200)*Sin[7*l] +        ((-271981*et^8)/6144 + (50476225*et^10)/774144 -          (741015487*et^12)/15482880 + (964155023*et^14)/48660480 -          (55697*et^8*\[Nu])/26880 + (273379*et^10*\[Nu])/18432 -          (665623883*et^12*\[Nu])/38707200 + (9652498619*et^14*\[Nu])/          851558400 + (47259*et^8*\[Nu]^2)/35840 - (3959051*et^10*\[Nu]^2)/          1451520 + (46887979*et^12*\[Nu]^2)/19353600 -          (820079189*et^14*\[Nu]^2)/638668800)*Sin[8*l] +        ((-80363041*et^9)/1376256 + (2764058663*et^11)/27525120 -          (136208601737*et^13)/1614807040 - (101441437*et^9*\[Nu])/27525120 +          (24703282687*et^11*\[Nu])/1101004800 - (961282214099*et^13*\[Nu])/          32296140800 + (16541017*et^9*\[Nu]^2)/9175040 -          (1531738251*et^11*\[Nu]^2)/367001600 + (136730068533*et^13*\[Nu]^2)/          32296140800)*Sin[9*l] + ((-59782109*et^10)/774144 +          (33594953*et^12)/221184 - (614689037*et^14)/4257792 -          (7804319*et^10*\[Nu])/1290240 + (412204909*et^12*\[Nu])/12165120 -          (4881139751*et^14*\[Nu])/97320960 + (5719087*et^10*\[Nu]^2)/2322432 -          (15350585*et^12*\[Nu]^2)/2433024 + (2940323065*et^14*\[Nu]^2)/          408748032)*Sin[10*l] + ((-278897493407*et^11)/2724986880 +          (19761281256263*et^13)/87199580160 - (1033273633543*et^11*\[Nu])/          108999475200 + (266845017436553*et^13*\[Nu])/5231974809600 +          (33306869867*et^11*\[Nu]^2)/9909043200 -          (13474832137943*et^13*\[Nu]^2)/1426902220800)*Sin[11*l] +        ((-11132617*et^12)/81920 + (4220580037*et^14)/12615680 -          (454874237*et^12*\[Nu])/31539200 + (1959217739*et^14*\[Nu])/          25625600 + (144619817*et^12*\[Nu]^2)/31539200 -          (5747668287*et^14*\[Nu]^2)/410009600)*Sin[12*l] +        ((-13657953281429*et^13)/75572969472 - (292442686876261*et^13*\[Nu])/          13603134504960 + (98139640241473*et^13*\[Nu]^2)/15695924428800)*        Sin[13*l] + ((-81978604681*et^14)/340623360 -          (466017494431*et^14*\[Nu])/14760345600 + (161741140763*et^14*\[Nu]^2)/          18977587200)*Sin[14*l]) +      x^6*(sigmat2p*((-840*et - 3927*et^3 - (86955*et^5)/8 -            (9026977*et^7)/384 - (1348426643*et^9)/30720 - (6084627961*et^11)/            81920 - (72509018268251*et^13)/619315200)*Sin[l] +          (-1260*et^2 - 5320*et^4 - (110549*et^6)/8 - (2287167*et^8)/80 -            (18590809*et^10)/360 - (1716539063*et^12)/20160 -            (42394379801*et^14)/322560)*Sin[2*l] +          (-1827*et^3 - (111897*et^5)/16 - (2197587*et^7)/128 -            (35000229*et^9)/1024 - (34410745731*et^11)/573440 -            (8879078294673*et^13)/91750400)*Sin[3*l] +          ((-5243*et^4)/2 - (72581*et^6)/8 - (1690909*et^8)/80 -            (40945861*et^10)/1008 - (5604216143*et^12)/80640 -            (16873868611*et^14)/153600)*Sin[4*l] +          ((-59859*et^5)/16 - (4469021*et^7)/384 - (555573643*et^9)/21504 -            (33060488875*et^11)/688128 - (23856954543859*et^13)/297271296)*          Sin[5*l] + ((-42561*et^6)/8 - (8260953*et^8)/560 -            (56224737*et^10)/1792 - (126685353*et^12)/2240 -            (8277834483*et^14)/89600)*Sin[6*l] +          ((-20281699*et^7)/2688 - (1586226353*et^9)/86016 -            (55856572559*et^11)/1474560 - (35171330852971*et^13)/530841600)*          Sin[7*l] + ((-47837777*et^8)/4480 - (2741703659*et^10)/120960 -            (2202301235*et^12)/48384 - (1644147973561*et^14)/21288960)*          Sin[8*l] + ((-2162465729*et^9)/143360 - (31267861587*et^11)/            1146880 - (27523308097753*et^13)/504627200)*Sin[9*l] +          ((-1029354251*et^10)/48384 - (2119230527*et^12)/66528 -            (621420413*et^14)/9504)*Sin[10*l] +          ((-3402118398997*et^11)/113541120 - (2918902314348529*et^13)/            81749606400)*Sin[11*l] + ((-4154153697*et^12)/98560 -            (76883207157*et^14)/2050048)*Sin[12*l] -          (62935935250536983*et^13*Sin[13*l])/1062744883200 -          (19169803549513*et^14*Sin[14*l])/230630400) +        mut2m*\[Delta]*(((-225*et)/2 - (14535*et^3)/32 - (18515*et^5)/16 -            (29104355*et^7)/12288 - (417750505*et^9)/98304 -            (3656876377*et^11)/524288 - (10633900768249*et^13)/990904320)*          Sin[l] + ((-2925*et^2)/16 - (10415*et^4)/16 - (395375*et^6)/256 -            (4623071*et^8)/1536 - (31986367*et^10)/6144 - (357114481*et^12)/            43008 - (773056408223*et^14)/61931520)*Sin[2*l] +          ((-9035*et^3)/32 - (56835*et^5)/64 - (8120985*et^7)/4096 -            (60739143*et^9)/16384 - (22826374155*et^11)/3670016 -            (1422032170557*et^13)/146800640)*Sin[3*l] +          ((-13675*et^4)/32 - (302135*et^6)/256 - (1919711*et^8)/768 -            (32283583*et^10)/7168 - (210869503*et^12)/28672 -            (416767462199*et^14)/37158912)*Sin[4*l] +          ((-40895*et^5)/64 - (18840055*et^7)/12288 - (152913175*et^9)/49152 -            (119277026975*et^11)/22020096 - (20526939732655*et^13)/2378170368)*          Sin[5*l] + ((-242475*et^6)/256 - (6968403*et^8)/3584 -            (27481533*et^10)/7168 - (740655997*et^12)/114688 -            (4617259425*et^14)/458752)*Sin[6*l] +          ((-119951465*et^7)/86016 - (471085601*et^9)/196608 -            (44290942415*et^11)/9437184 - (6485590358549*et^13)/849346560)*          Sin[7*l] + ((-87816293*et^8)/43008 - (1468303393*et^10)/516096 -            (1479137249*et^12)/258048 - (18293552882947*et^14)/2043740160)*          Sin[8*l] + ((-585064775*et^9)/196608 - (23512846355*et^11)/7340032 -            (5676155589567*et^13)/807403520)*Sin[9*l] +          ((-557324815*et^10)/129024 - (37581130495*et^12)/11354112 -            (3571638503855*et^14)/408748032)*Sin[10*l] +          ((-4540277130733*et^11)/726663168 - (377316296419961*et^13)/            130799370240)*Sin[11*l] + ((-2841593497*et^12)/315392 -            (478580226849*et^14)/328007680)*Sin[12*l] -          (22030076803948867*et^13*Sin[13*l])/1700391813120 -          (98749442116123*et^14*Sin[14*l])/5313724416) +        mut2p*(((-1275*et)/2 - (100479*et^3)/32 - (569617*et^5)/64 -            (239817283*et^7)/12288 - (6024814881*et^9)/163840 -            (7387499094289*et^11)/117964800 - (27301580016119*et^13)/            275251200 + 185*et*\[Nu] + (8451*et^3*\[Nu])/8 +            (611113*et^5*\[Nu])/192 + (66567967*et^7*\[Nu])/9216 +            (3420089843*et^9*\[Nu])/245760 + (426026929183*et^11*\[Nu])/            17694720 + (573528506405129*et^13*\[Nu])/14863564800)*Sin[l] +          ((-15825*et^2)/16 - (69483*et^4)/16 - (2939599*et^6)/256 -            (61457161*et^8)/2560 - (804829817*et^10)/18432 -            (233378384251*et^12)/3225600 - (34712291695751*et^14)/309657600 +            275*et^2*\[Nu] + (8569*et^4*\[Nu])/6 + (258109*et^6*\[Nu])/64 +            (50391079*et^8*\[Nu])/5760 + (563297851*et^10*\[Nu])/34560 +            (1476897181*et^12*\[Nu])/53760 + (1251591733921*et^14*\[Nu])/            29030400)*Sin[2*l] + ((-46979*et^3)/32 - (741477*et^5)/128 -            (295257117*et^7)/20480 - (2370471957*et^9)/81920 -            (937325931519*et^11)/18350080 - (15175864589007*et^13)/183500800 +            (3151*et^3*\[Nu])/8 + (240489*et^5*\[Nu])/128 +            (5124719*et^7*\[Nu])/1024 + (427499217*et^9*\[Nu])/40960 +            (86659810191*et^11*\[Nu])/4587520 + (22852604242289*et^13*\[Nu])/            734003200)*Sin[3*l] + ((-68649*et^4)/32 - (9729107*et^6)/1280 -            (4581207*et^8)/256 - (1594940537*et^10)/46080 -            (2192457251*et^12)/36864 - (87610884156727*et^14)/928972800 +            (26759*et^4*\[Nu])/48 + (156613*et^6*\[Nu])/64 +            (35496803*et^8*\[Nu])/5760 + (107076199*et^10*\[Nu])/8640 +            (4697470447*et^12*\[Nu])/215040 + (24578527184017*et^14*\[Nu])/            696729600)*Sin[4*l] + ((-1989007*et^5)/640 - (120916055*et^7)/            12288 - (2525703581*et^9)/114688 - (2718831993077*et^11)/            66060288 - (284821954129*et^13)/4128768 + (301145*et^5*\[Nu])/            384 + (29158979*et^7*\[Nu])/9216 + (1297377763*et^9*\[Nu])/            172032 + (726263115535*et^11*\[Nu])/49545216 +            (179840784657481*et^13*\[Nu])/7134511104)*Sin[5*l] +          ((-5729367*et^6)/1280 - (45038547*et^8)/3584 - (1927961037*et^10)/            71680 - (5581598809*et^12)/114688 - (914237405301*et^14)/            11468800 + (70329*et^6*\[Nu])/64 + (18198729*et^8*\[Nu])/4480 +            (657412103*et^10*\[Nu])/71680 + (1237871069*et^12*\[Nu])/71680 +            (41593636071*et^14*\[Nu])/1433600)*Sin[6*l] +          ((-2760524717*et^7)/430080 - (36250860511*et^9)/2293760 -            (32335728189071*et^11)/990904320 - (94524596559179*et^13)/            1651507200 + (99053149*et^7*\[Nu])/64512 +            (17810933893*et^9*\[Nu])/3440640 + (1176484144051*et^11*\[Nu])/            106168320 + (258144992847049*et^13*\[Nu])/12740198400)*Sin[7*l] +          ((-657471653*et^8)/71680 - (30213529231*et^10)/1548288 -            (762201118333*et^12)/19353600 - (684012127867879*et^14)/            10218700800 + (690474959*et^8*\[Nu])/322560 +            (296730941*et^10*\[Nu])/45360 + (8578737659*et^12*\[Nu])/645120 +            (16496322029267*et^14*\[Nu])/696729600)*Sin[8*l] +          ((-89936015947*et^9)/6881280 - (4320071309667*et^11)/183500800 -            (95645754942883*et^13)/2018508800 + (10249433107*et^9*\[Nu])/            3440640 + (15022810979*et^11*\[Nu])/1835008 +            (191917336302467*et^13*\[Nu])/12111052800)*Sin[9*l] +          ((-2568129913*et^10)/138240 - (133985315711*et^12)/4866048 -            (23314609756579*et^14)/408748032 + (686651525*et^10*\[Nu])/165888 +            (1306721461*et^12*\[Nu])/129024 + (2874361682921*et^14*\[Nu])/            153280512)*Sin[10*l] + ((-1436048530499831*et^11)/54499737600 -            (279782707286759*et^13)/9083289600 + (46956666304049*et^11*\[Nu])/            8174960640 + (24235679508682051*et^13*\[Nu])/1961990553600)*          Sin[11*l] + ((-294129205411*et^12)/7884800 - (52665831233133*et^14)/            1640038400 + (570689353*et^12*\[Nu])/71680 +            (6067616110713*et^14*\[Nu])/410009600)*Sin[12*l] +          ((-12451035915488063*et^13)/236165529600 +            (281182558447520837*et^13*\[Nu])/25505877196800)*Sin[13*l] +          ((-9883486096086047*et^14)/132843110400 +            (34533764512033*et^14*\[Nu])/2264371200)*Sin[14*l])) +      x^7*(sigmat2m*\[Delta]*((-2114*et - (51947*et^3)/4 - (1419531*et^5)/32 -            (524360207*et^7)/4608 - (18087880493*et^9)/73728 -            (6932350281457*et^11)/14745600 - (6146220254301217*et^13)/            7431782400)*Sin[l] + (-3465*et^2 - (57176*et^4)/3 -            (5827009*et^6)/96 - (142211039*et^8)/960 - (2657030359*et^10)/            8640 - (691813181867*et^12)/1209600 - (9501004848227*et^14)/            9676800)*Sin[2*l] + ((-21735*et^3)/4 - (1718985*et^5)/64 -            (205649803*et^7)/2560 - (3843572737*et^9)/20480 -            (123558253457*et^11)/327680 - (250838261149969*et^13)/367001600)*          Sin[3*l] + ((-201229*et^4)/24 - (17836457*et^6)/480 -            (6707793*et^8)/64 - (2031855229*et^10)/8640 - (443732951377*et^12)/            967680 - (94284899651501*et^14)/116121600)*Sin[4*l] +          ((-4100687*et^5)/320 - (1167246767*et^7)/23040 - (24942381067*et^9)/            184320 - (344828246587*et^11)/1179648 - (1977264489874745*et^13)/            3567255552)*Sin[5*l] + ((-3111819*et^6)/160 - (4357361*et^8)/64 -            (886536747*et^10)/5120 - (3232421459*et^12)/8960 -            (68236158117*et^14)/102400)*Sin[6*l] +          ((-676229527*et^7)/23040 - (66412398737*et^9)/737280 -            (1296508185331*et^11)/5898240 - (2817064933416689*et^13)/            6370099200)*Sin[7*l] + ((-338507957*et^8)/7680 -            (24269311771*et^10)/207360 - (4023826863157*et^12)/14515200 -            (32754321873817*et^14)/60825600)*Sin[8*l] +          ((-3239412169*et^9)/49152 - (1462307471599*et^11)/9830400 -            (702432417970377*et^13)/2018508800)*Sin[9*l] +          ((-40710135227*et^10)/414720 - (733548871499*et^12)/3991680 -            (18570878718677*et^14)/42577920)*Sin[10*l] +          ((-15753856810321*et^11)/108134400 - (214203674079892403*et^13)/            980995276800)*Sin[11*l] + ((-424820575593*et^12)/1971200 -            (50177797356639*et^14)/205004800)*Sin[12*l] -          (4053399253709528197*et^13*Sin[13*l])/12752938598400 -          (34651308383189*et^14*Sin[14*l])/74131200) +        mut3p*((-525*et - (23835*et^3)/8 - (625455*et^5)/64 -            (75156725*et^7)/3072 - (2550934243*et^9)/49152 -            (38661357827*et^11)/393216 - (169935639992291*et^13)/990904320)*          Sin[l] + ((-1575*et^2)/2 - (8225*et^4)/2 - (815945*et^6)/64 -            (3919057*et^8)/128 - (72453131*et^10)/1152 - (3745226731*et^12)/            32256 - (34106002499*et^14)/172032)*Sin[2*l] +          ((-9135*et^3)/8 - (705645*et^5)/128 - (16633095*et^7)/1024 -            (308065905*et^9)/8192 - (68914127091*et^11)/917504 -            (19905338629233*et^13)/146800640)*Sin[3*l] +          ((-26215*et^4)/16 - (467765*et^6)/64 - (2626439*et^8)/128 -            (185097481*et^10)/4032 - (11527335535*et^12)/129024 -            (815444662231*et^14)/5160960)*Sin[4*l] +          ((-299295*et^5)/128 - (29528185*et^7)/3072 - (4431446575*et^9)/            172032 - (307108734775*et^11)/5505024 - (251955746142095*et^13)/            2378170368)*Sin[5*l] + ((-212805*et^6)/64 - (11240223*et^8)/896 -            (460967253*et^10)/14336 - (138244095*et^12)/2048 -            (17954921133*et^14)/143360)*Sin[6*l] +          ((-101408495*et^7)/21504 - (1596600515*et^9)/98304 -            (94174984919*et^11)/2359296 - (69074325423811*et^13)/849346560)*          Sin[7*l] + ((-47837777*et^8)/7168 - (2016661819*et^10)/96768 -            (2725450493*et^12)/55296 - (1107675159083*et^14)/11354112)*          Sin[8*l] + ((-2162465729*et^9)/229376 - (48567587419*et^11)/            1835008 - (48893046562113*et^13)/807403520)*Sin[9*l] +          ((-5146771255*et^10)/387072 - (141383704885*et^12)/4257792 -            (105127140175*et^14)/1419264)*Sin[10*l] +          ((-3402118398997*et^11)/181665792 - (5368427561626369*et^13)/            130799370240)*Sin[11*l] + ((-4154153697*et^12)/157696 -            (816448020273*et^14)/16400384)*Sin[12*l] -          (62935935250536983*et^13*Sin[13*l])/1700391813120 -          (19169803549513*et^14*Sin[14*l])/369008640) +        mut2m*\[Delta]*(((-20187*et)/8 - (2095149*et^3)/128 -            (25530905*et^5)/448 - (2414835339*et^7)/16384 -            (4389827261593*et^9)/13762560 - (2022391266640453*et^11)/            3303014400 - (49839246285281483*et^13)/46242201600 +            615*et*\[Nu] + (145695*et^3*\[Nu])/32 + (2139365*et^5*\[Nu])/128 +            (182199785*et^7*\[Nu])/4096 + (1204300331*et^9*\[Nu])/12288 +            (299555993699*et^11*\[Nu])/1572864 + (670341387830567*et^13*\[Nu])/            1981808640)*Sin[l] + ((-289695*et^2)/64 - (1627125*et^4)/64 -            (583542515*et^6)/7168 - (42750529631*et^8)/215040 -            (354598499503*et^10)/860160 - (69123755339551*et^12)/90316800 -            (11369355294279391*et^14)/8670412800 + (18045*et^2*\[Nu])/16 +            (114875*et^4*\[Nu])/16 + (3090165*et^6*\[Nu])/128 +            (23244511*et^8*\[Nu])/384 + (2352197411*et^10*\[Nu])/18432 +            (7728920887*et^12*\[Nu])/32256 + (25634008152691*et^14*\[Nu])/            61931520)*Sin[2*l] + ((-980505*et^3)/128 - (67138467*et^5)/1792 -            (63877751097*et^7)/573440 - (84799547889*et^9)/327680 -            (265808742135723*et^11)/513802240 - (19186034621711829*et^13)/            20552089600 + (62155*et^3*\[Nu])/32 + (2744145*et^5*\[Nu])/256 +            (136530153*et^7*\[Nu])/4096 + (650040729*et^9*\[Nu])/8192 +            (591148431147*et^11*\[Nu])/3670016 + (17247446441331*et^13*\[Nu])/            58720256)*Sin[3*l] + ((-1616817*et^4)/128 - (1926088711*et^6)/            35840 - (3211990195*et^8)/21504 - (998186275229*et^10)/3010560 -            (23164187077999*et^12)/36126720 - (29333746635814787*et^14)/            26011238400 + (207965*et^4*\[Nu])/64 + (1992459*et^6*\[Nu])/128 +            (69193451*et^8*\[Nu])/1536 + (6598168321*et^10*\[Nu])/64512 +            (103538549881*et^12*\[Nu])/516096 + (16549994565323*et^14*\[Nu])/            46448640)*Sin[4*l] + ((-183392131*et^5)/8960 -            (43235548317*et^7)/573440 - (9505456393681*et^9)/48168960 -            (776676395695961*et^11)/1849688064 - (17481196362437305*et^13)/            22196256768 + (1364359*et^5*\[Nu])/256 + (90554317*et^7*\[Nu])/            4096 + (10310091173*et^9*\[Nu])/172032 +            (2867508681935*et^11*\[Nu])/22020096 + (1177117881453965*et^13*             \[Nu])/4756340736)*Sin[5*l] + ((-1172561211*et^6)/35840 -            (10385379255*et^8)/100352 - (258441183843*et^10)/1003520 -            (1207633607547*et^12)/2293760 - (308264348414661*et^14)/321126400 +            (1101669*et^6*\[Nu])/128 + (27542661*et^8*\[Nu])/896 +            (4512521217*et^10*\[Nu])/57344 + (18817759433*et^12*\[Nu])/114688 +            (694595914371*et^14*\[Nu])/2293760)*Sin[6*l] +          ((-207548523459*et^7)/4014080 - (3817906064081*et^9)/27525120 -            (1318819319959181*et^11)/3963617280 - (25925426332750591*et^13)/            39636172800 + (393445211*et^7*\[Nu])/28672 +            (2054367509*et^9*\[Nu])/49152 + (321435303901*et^11*\[Nu])/            3145728 + (69569885244023*et^13*\[Nu])/339738624)*Sin[7*l] +          ((-487246152893*et^8)/6021120 - (13062517269857*et^10)/72253440 -            (4719268906207*et^12)/11059200 - (230422756901682419*et^14)/            286123622400 + (1861424189*et^8*\[Nu])/86016 +            (85791979069*et^10*\[Nu])/1548288 + (203620407065*et^12*\[Nu])/            1548288 + (129391343036831*et^14*\[Nu])/510935040)*Sin[8*l] +          ((-8065303270539*et^9)/64225280 - (1168838554891199*et^11)/            5138022400 - (61646030997570487*et^13)/113036492800 +            (11631312463*et^9*\[Nu])/344064 + (522959944475*et^11*\[Nu])/            7340032 + (271787846802441*et^13*\[Nu])/1614807040)*Sin[9*l] +          ((-3493745277131*et^10)/18063360 - (1300840231725277*et^12)/            4768727040 - (39970139905688143*et^14)/57224724480 +            (81086802127*et^10*\[Nu])/1548288 + (2998614568577*et^12*\[Nu])/            34062336 + (87960260539093*et^14*\[Nu])/408748032)*Sin[10*l] +          ((-41050485823979497*et^11)/138726604800 -            (1854874768787184667*et^13)/6103970611200 +            (6502720584053*et^11*\[Nu])/80740352 + (26881895818710523*et^13*             \[Nu])/261598740480)*Sin[11*l] +          ((-99347752983141*et^12)/220774400 - (13605008392478193*et^14)/            45921075200 + (77612508247*et^12*\[Nu])/630784 +            (8968206599577*et^14*\[Nu])/82001920)*Sin[12*l] +          ((-54007494520627403513*et^13)/79351617945600 +            (127097699587935133*et^13*\[Nu])/680156725248)*Sin[13*l] +          ((-3810134183065386247*et^14)/3719607091200 +            (7499885739619087*et^14*\[Nu])/26568622080)*Sin[14*l]) +        sigmat2p*((-11522*et - (348467*et^3)/4 - (10572027*et^5)/32 -            (4163233415*et^7)/4608 - (750049020769*et^9)/368640 -            (11869946605397*et^11)/2949120 - (53914022281147921*et^13)/            7431782400 + 5208*et*\[Nu] + 41769*et^3*\[Nu] +            (1306761*et^5*\[Nu])/8 + (174808799*et^7*\[Nu])/384 +            (10634252211*et^9*\[Nu])/10240 + (2548287552809*et^11*\[Nu])/            1228800 + (2331636851756809*et^13*\[Nu])/619315200)*Sin[l] +          (-19341*et^2 - (387380*et^4)/3 - (43567549*et^6)/96 -            (1130002907*et^8)/960 - (22013603497*et^10)/8640 -            (236411956943*et^12)/48384 - (41553597099571*et^14)/4838400 +            8316*et^2*\[Nu] + 60368*et^4*\[Nu] + (1763973*et^6*\[Nu])/8 +            (46800323*et^8*\[Nu])/80 + (462807203*et^10*\[Nu])/360 +            (27915339171*et^12*\[Nu])/11200 + (1424860357973*et^14*\[Nu])/            322560)*Sin[2*l] + ((-122703*et^3)/4 - (11729817*et^5)/64 -            (1542556099*et^7)/2560 - (30571492513*et^9)/20480 -            (7163383426751*et^11)/2293760 - (85616811202537*et^13)/14680064 +            12621*et^3*\[Nu] + (1344891*et^5*\[Nu])/16 + (184942449*et^7*\[Nu])/            640 + (3760075779*et^9*\[Nu])/5120 + (179191727625*et^11*\[Nu])/            114688 + (54189173607543*et^13*\[Nu])/18350080)*Sin[3*l] +          ((-1141357*et^4)/24 - (122519837*et^6)/480 - (252371901*et^8)/320 -            (113277728731*et^10)/60480 - (3675653537953*et^12)/967680 -            (114864353061863*et^14)/16588800 + (37555*et^4*\[Nu])/2 +            (922797*et^6*\[Nu])/8 + (29949737*et^8*\[Nu])/80 +            (4607044663*et^10*\[Nu])/5040 + (16912618607*et^12*\[Nu])/8960 +            (11242434778447*et^14*\[Nu])/3225600)*Sin[4*l] +          ((-23270399*et^5)/320 - (8077604999*et^7)/23040 -            (1318159468333*et^9)/1290240 - (19256258552053*et^11)/8257536 -            (16387464275425769*et^13)/3567255552 + (2208573*et^5*\[Nu])/80 +            (301020191*et^7*\[Nu])/1920 + (17240062239*et^9*\[Nu])/35840 +            (778129156517*et^11*\[Nu])/688128 + (674904121006025*et^13*\[Nu])/            297271296)*Sin[5*l] + ((-17617599*et^6)/160 - (1065270847*et^8)/            2240 - (47011319493*et^10)/35840 - (25838335721*et^12)/8960 -            (3962187776829*et^14)/716800 + (321969*et^6*\[Nu])/8 +            (118394949*et^8*\[Nu])/560 + (5497418877*et^10*\[Nu])/8960 +            (6232314861*et^12*\[Nu])/4480 + (243662824521*et^14*\[Nu])/89600)*          Sin[6*l] + ((-26683773097*et^7)/161280 - (3287941342391*et^9)/            5160960 - (9852816722779*et^11)/5898240 - (4514316661275181*et^13)/            1274019840 + (783339409*et^7*\[Nu])/13440 +            (40578643557*et^9*\[Nu])/143360 + (25461405621*et^11*\[Nu])/32768 +            (180742570961077*et^13*\[Nu])/106168320)*Sin[7*l] +          ((-13280974187*et^8)/53760 - (1222339932901*et^10)/1451520 -            (6130002395969*et^12)/2903040 - (1842357812316859*et^14)/            425779200 + (376086873*et^8*\[Nu])/4480 +            (45521071453*et^10*\[Nu])/120960 + (131303564531*et^12*\[Nu])/            134400 + (44125877581993*et^14*\[Nu])/21288960)*Sin[8*l] +          ((-210398725609*et^9)/573440 - (15091019303821*et^11)/13762560 -            (16057668945717163*et^13)/6055526400 + (51761111897*et^9*\[Nu])/            430080 + (8547588479363*et^11*\[Nu])/17203200 +            (1845709476243401*et^13*\[Nu])/1513881600)*Sin[9*l] +          ((-1574644458773*et^10)/2903040 - (2799802111339*et^12)/1995840 -            (1831821013387*et^14)/552960 + (41573273087*et^10*\[Nu])/241920 +            (96282850087*et^12*\[Nu])/147840 + (4017047375087*et^14*\[Nu])/            2661120)*Sin[10*l] + ((-24179977676951*et^11)/30277632 -            (1722738797200379459*et^13)/980995276800 +            (46267465813357*et^11*\[Nu])/189235200 +            (69252799871473091*et^13*\[Nu])/81749606400)*Sin[11*l] +          ((-461872301349*et^12)/394240 - (39834902665569*et^14)/18636800 +            (170874524973*et^12*\[Nu])/492800 + (2240294489061*et^14*\[Nu])/            2050048)*Sin[12*l] + ((-4369278669401928497*et^13)/2550587719680 +            (20842919197256461*et^13*\[Nu])/42509795328)*Sin[13*l] +          ((-10367649999808819*et^14)/4151347200 +            (159472374442781*et^14*\[Nu])/230630400)*Sin[14*l]) +        mut2p*(((-61251*et)/8 - (7186869*et^3)/128 - (46916405*et^5)/224 -            (27843728249*et^7)/49152 - (5804632531403*et^9)/4587520 -            (8214504989049389*et^11)/3303014400 - (618589652917356133*et^13)/            138726604800 + (16599*et*\[Nu])/4 + (2219003*et^3*\[Nu])/64 +            (185346881*et^5*\[Nu])/1344 + (3176215809*et^7*\[Nu])/8192 +            (18353620365911*et^9*\[Nu])/20643840 + (8824966377317873*et^11*             \[Nu])/4954521600 + (224787678672303319*et^13*\[Nu])/            69363302400 - (5449*et*\[Nu]^2)/12 - (317431*et^3*\[Nu]^2)/64 -            (6359905*et^5*\[Nu]^2)/288 - (14617968295*et^7*\[Nu]^2)/221184 -            (93045220777*et^9*\[Nu]^2)/589824 - (138050329251781*et^11*\[Nu]^2)/            424673280 - (53863703556754667*et^13*\[Nu]^2)/89181388800)*          Sin[l] + ((-838239*et^2)/64 - (5424901*et^4)/64 -            (2097877575*et^6)/7168 - (161247506719*et^8)/215040 -            (829960547765*et^10)/516096 - (30722223610909*et^12)/10035200 -            (46374698981749421*et^14)/8670412800 + (105505*et^2*\[Nu])/16 +            (402173*et^4*\[Nu])/8 + (502621501*et^6*\[Nu])/2688 +            (161464948681*et^8*\[Nu])/322560 + (118881120301*et^10*\[Nu])/            107520 + (582650994806311*et^12*\[Nu])/270950400 +            (49667747541311237*et^14*\[Nu])/13005619200 - (2239*et^2*\[Nu]^2)/            3 - (1043953*et^4*\[Nu]^2)/144 - (119917*et^6*\[Nu]^2)/4 -            (2354759795*et^8*\[Nu]^2)/27648 - (162167539183*et^10*\[Nu]^2)/            829440 - (3025153574167*et^12*\[Nu]^2)/7741440 -            (3948182164120079*et^14*\[Nu]^2)/5573836800)*Sin[2*l] +          ((-2689281*et^3)/128 - (217745763*et^5)/1792 - (224995699473*et^7)/            573440 - (314513535057*et^9)/327680 - (1021865271553731*et^11)/            513802240 - (75747871542147669*et^13)/20552089600 +            (636975*et^3*\[Nu])/64 + (15700735*et^5*\[Nu])/224 +            (70418667899*et^7*\[Nu])/286720 + (103207971221*et^9*\[Nu])/            163840 + (346078492859893*et^11*\[Nu])/256901120 +            (26246874358483139*et^13*\[Nu])/10276044800 - (219073*et^3*\[Nu]^2)/            192 - (325443*et^5*\[Nu]^2)/32 - (4850021971*et^7*\[Nu]^2)/            122880 - (3512401505*et^9*\[Nu]^2)/32768 -            (8731877554927*et^11*\[Nu]^2)/36700160 -            (2040026071387967*et^13*\[Nu]^2)/4404019200)*Sin[3*l] +          ((-4208951*et^4)/128 - (6102386823*et^6)/35840 - (55565240743*et^8)/            107520 - (2188937055787*et^10)/1806336 - (5861646609835*et^12)/            2408448 - (114501160228328851*et^14)/26011238400 +            (471621*et^4*\[Nu])/32 + (1294371413*et^6*\[Nu])/13440 +            (51395587489*et^8*\[Nu])/161280 + (1773250791901*et^10*\[Nu])/            2257920 + (44168752786651*et^12*\[Nu])/27095040 +            (58906969997901323*et^14*\[Nu])/19508428800 - (972259*et^4*\[Nu]^2)/            576 - (8990611*et^6*\[Nu]^2)/640 - (177504383*et^8*\[Nu]^2)/3456 -            (194172880687*et^10*\[Nu]^2)/1451520 -            (2228498949457*et^12*\[Nu]^2)/7741440 -            (4574380724001203*et^14*\[Nu]^2)/8360755200)*Sin[4*l] +          ((-454673183*et^5)/8960 - (80764078387*et^7)/344064 -            (10796526982347*et^9)/16056320 - (14015502906550373*et^11)/            9248440320 - (984360977421299983*et^13)/332943851520 +            (145066693*et^5*\[Nu])/6720 + (112774897909*et^7*\[Nu])/860160 +            (29623732859807*et^9*\[Nu])/72253440 + (13494410913911849*et^11*             \[Nu])/13872660480 + (108933305290231819*et^13*\[Nu])/            55490641920 - (87971*et^5*\[Nu]^2)/36 - (4253453099*et^7*\[Nu]^2)/            221184 - (136868047693*et^9*\[Nu]^2)/2064384 -            (197334110886925*et^11*\[Nu]^2)/1189085184 -            (14846822970237343*et^13*\[Nu]^2)/42807066624)*Sin[5*l] +          ((-2779586463*et^6)/35840 - (160029041139*et^8)/501760 -            (347685478935*et^10)/401408 - (862485263943*et^12)/458752 -            (1146215040579303*et^14)/321126400 + (140582721*et^6*\[Nu])/4480 +            (44450708479*et^8*\[Nu])/250880 + (525434657271*et^10*\[Nu])/            1003520 + (1373923079887*et^12*\[Nu])/1146880 +            (377924341825361*et^14*\[Nu])/160563200 - (1113313*et^6*\[Nu]^2)/            320 - (26795329*et^8*\[Nu]^2)/1024 - (73096134781*et^10*\[Nu]^2)/            860160 - (704614839577*et^12*\[Nu]^2)/3440640 -            (9547414702677*et^14*\[Nu]^2)/22937600)*Sin[6*l] +          ((-1416846625633*et^7)/12042240 - (3917885214371*et^9)/9175040 -            (4383916933101877*et^11)/3963617280 - (275335914019703753*et^13)/            118908518400 + (273050148859*et^7*\[Nu])/6021120 +            (9821001801487*et^9*\[Nu])/41287680 + (3946986180987673*et^11*             \[Nu])/5945425920 + (87245018025534163*et^13*\[Nu])/59454259200 -            (37808803913*et^7*\[Nu]^2)/7741440 - (292831639151*et^9*\[Nu]^2)/            8257536 - (275602265317921*et^11*\[Nu]^2)/2548039680 -            (19221078648850027*et^13*\[Nu]^2)/76441190400)*Sin[7*l] +          ((-1068247306717*et^8)/6021120 - (24391087612687*et^10)/43352064 -            (645938677613*et^12)/460800 - (810348173738228899*et^14)/            286123622400 + (589061310343*et^8*\[Nu])/9031680 +            (17196837016319*et^10*\[Nu])/54190080 +            (12128940535639*et^12*\[Nu])/14515200 +            (191873024911878817*et^14*\[Nu])/107296358400 -            (93581755*et^8*\[Nu]^2)/13824 - (208756131377*et^10*\[Nu]^2)/            4354560 - (317343577529*et^12*\[Nu]^2)/2322432 -            (1766095030543373*et^14*\[Nu]^2)/5748019200)*Sin[8*l] +          ((-17094191666227*et^9)/64225280 - (3738819150406007*et^11)/            5138022400 - (199627429279398539*et^13)/113036492800 +            (8999982119413*et^9*\[Nu])/96337920 + (3242577849026819*et^11*             \[Nu])/7707033600 + (176973848129257211*et^13*\[Nu])/            169554739200 - (76554349945*et^9*\[Nu]^2)/8257536 -            (14255634063541*et^11*\[Nu]^2)/220200960 -            (1130695010043211*et^13*\[Nu]^2)/6606028800)*Sin[9*l] +          ((-5385189072917*et^10)/13547520 - (1462486102183831*et^12)/            1589575680 - (126854599800954029*et^14)/57224724480 +            (3612738278161*et^10*\[Nu])/27095040 +            (792883176796651*et^12*\[Nu])/1430618112 +            (2018234426296643*et^14*\[Nu])/1560674304 -            (174827754781*et^10*\[Nu]^2)/13934592 -            (17874176866961*et^12*\[Nu]^2)/204374016 -            (1561453172376943*et^14*\[Nu]^2)/7357464576)*Sin[10*l] +          ((-902310354900856411*et^11)/1525992652800 -            (20686832692734792137*et^13)/18311911833600 +            (434223572850834967*et^11*\[Nu])/2288988979200 +            (6639483203026390711*et^13*\[Nu])/9155955916800 -            (299159921894329*et^11*\[Nu]^2)/17836277760 -            (1393369712484316933*et^13*\[Nu]^2)/11771943321600)*Sin[11*l] +          ((-193484874248811*et^12)/220774400 - (61169935568878113*et^14)/            45921075200 + (3713445384507*et^12*\[Nu])/13798400 +            (983056850573341*et^14*\[Nu])/1043660800 -            (209399279377*et^12*\[Nu]^2)/9461760 -            (263577980749269*et^14*\[Nu]^2)/1640038400)*Sin[12*l] +          ((-308205722968761261979*et^13)/238054853836800 +            (15108383979259788863*et^13*\[Nu])/39675808972800 -            (400406650764426961*et^13*\[Nu]^2)/13912296652800)*Sin[13*l] +          ((-7092716458885707581*et^14)/3719607091200 +            (2999029892298087161*et^14*\[Nu])/5579410636800 -            (88010024454576011*et^14*\[Nu]^2)/2391175987200)*Sin[14*l]))


(* ::Text:: *)
(*Separation up to order 14 in et, Eq. (3.37a)*)


rxetl14 = (G*M*(1 + et^2/2 + (-et + (3*et^3)/8 - (5*et^5)/192 +          (7*et^7)/9216 - et^9/81920 + (11*et^11)/88473600 -          (13*et^13)/14863564800)*Cos[l] + (-1/2*et^2 + et^4/3 - et^6/16 +          et^8/180 - et^10/3456 + et^12/100800 - et^14/4147200)*Cos[2*l] +        ((-3*et^3)/8 + (45*et^5)/128 - (567*et^7)/5120 + (729*et^9)/40960 -          (8019*et^11)/4587520 + (85293*et^13)/734003200)*Cos[3*l] +        (-1/3*et^4 + (2*et^6)/5 - (8*et^8)/45 + (8*et^10)/189 - (2*et^12)/315 +          (4*et^14)/6075)*Cos[4*l] + ((-125*et^5)/384 + (4375*et^7)/9216 -          (15625*et^9)/57344 + (4296875*et^11)/49545216 -          (126953125*et^13)/7134511104)*Cos[5*l] +        ((-27*et^6)/80 + (81*et^8)/140 - (729*et^10)/1792 + (729*et^12)/4480 -          (2187*et^14)/51200)*Cos[6*l] + ((-16807*et^7)/46080 +          (117649*et^9)/163840 - (63412811*et^11)/106168320 +          (3672178237*et^13)/12740198400)*Cos[7*l] +        ((-128*et^8)/315 + (512*et^10)/567 - (4096*et^12)/4725 +          (32768*et^14)/66825)*Cos[8*l] + ((-531441*et^9)/1146880 +          (52612659*et^11)/45875200 - (5036466357*et^13)/4037017600)*Cos[9*l] +        ((-78125*et^10)/145152 + (390625*et^12)/266112 -          (9765625*et^14)/5474304)*Cos[10*l] +        ((-2357947691*et^11)/3715891200 + (337186519813*et^13)/178362777600)*        Cos[11*l] + ((-1458*et^12)/1925 + (8748*et^14)/3575)*Cos[12*l] -        (1792160394037*et^13*Cos[13*l])/1961990553600 -        (1977326743*et^14*Cos[14*l])/1779148800 +        mut2p*x^5*(6 + 93*et^2 + (3675*et^4)/8 + (5697*et^6)/4 +          (438585*et^8)/128 + (899067*et^10)/128 + (13203141*et^12)/1024 +          (22355205*et^14)/1024 + (-36*et - (1857*et^3)/8 - (23951*et^5)/32 -            (1837467*et^7)/1024 - (6967213*et^9)/1920 - (193473976631*et^11)/            29491200 - (9040777024387*et^13)/825753600)*Cos[l] +          (-3*et^2 - (171*et^4)/2 - (4963*et^6)/16 - (1462349*et^8)/1920 -            (2957803*et^10)/1920 - (1114645417*et^12)/403200 -            (176828063327*et^14)/38707200)*Cos[2*l] +          ((117*et^3)/8 - (2277*et^5)/64 - (903393*et^7)/5120 -            (4725351*et^9)/10240 - (4355100639*et^11)/4587520 -            (626842283607*et^13)/367001600)*Cos[3*l] +          ((255*et^4)/8 - (37*et^6)/5 - (52373*et^8)/480 - (25569*et^10)/80 -            (437418509*et^12)/645120 - (2552973913*et^14)/2073600)*Cos[4*l] +          ((3379*et^5)/64 + (11729*et^7)/1024 - (2822705*et^9)/43008 -            (3892415435*et^11)/16515072 - (207260973125*et^13)/396361728)*          Cos[5*l] + ((6417*et^6)/80 + (103113*et^8)/4480 -            (1150713*et^10)/35840 - (3669399*et^12)/20480 -            (604967481*et^14)/1433600)*Cos[6*l] +          ((600083*et^7)/5120 + (1551181*et^9)/61440 - (45988657*et^11)/            35389440 - (32639381299*et^13)/235929600)*Cos[7*l] +          ((2253823*et^8)/13440 + (258619*et^10)/20160 + (23027521*et^12)/            691200 - (543705607*et^14)/4989600)*Cos[8*l] +          ((33966279*et^9)/143360 - (1080331317*et^11)/45875200 +            (162952361793*et^13)/2018508800)*Cos[9*l] +          ((3059923*et^10)/9216 - (841346843*et^12)/8515584 +            (103259735*et^14)/663552)*Cos[10*l] +          ((573090966011*et^11)/1238630400 - (259857961787*et^13)/1101004800)*          Cos[11*l] + ((2531709027*et^12)/3942400 - (1095643557*et^14)/            2329600)*Cos[12*l] + (96862869387967*et^13*Cos[13*l])/          108999475200 + (2910575550661*et^14*Cos[14*l])/2372198400) +        x*(-1 + (7*et^2)/2 + 3*et^4 + 3*et^6 + 3*et^8 + 3*et^10 + 3*et^12 +          3*et^14 + \[Nu]/3 - (7*et^2*\[Nu])/12 +          (-3*et - (7*et^3)/8 - (85*et^5)/64 - (1331*et^7)/1024 -            (958907*et^9)/737280 - (12785303*et^11)/9830400 -            (6443793341*et^13)/4954521600 + (7*et*\[Nu])/6 -            (7*et^3*\[Nu])/16 + (35*et^5*\[Nu])/1152 - (49*et^7*\[Nu])/55296 +            (7*et^9*\[Nu])/491520 - (77*et^11*\[Nu])/530841600 +            (13*et^13*\[Nu])/12740198400)*Cos[l] +          ((-3*et^2)/2 - (25*et^6)/48 - (53*et^8)/120 - (2581*et^10)/5760 -            (67703*et^12)/151200 - (32097*et^14)/71680 + (7*et^2*\[Nu])/12 -            (7*et^4*\[Nu])/18 + (7*et^6*\[Nu])/96 - (7*et^8*\[Nu])/1080 +            (7*et^10*\[Nu])/20736 - (et^12*\[Nu])/86400 + (7*et^14*\[Nu])/            24883200)*Cos[2*l] + ((-9*et^3)/8 + (39*et^5)/128 -            (1941*et^7)/5120 - (1761*et^9)/8192 - (218373*et^11)/917504 -            (173159481*et^13)/734003200 + (7*et^3*\[Nu])/16 -            (105*et^5*\[Nu])/256 + (1323*et^7*\[Nu])/10240 -            (1701*et^9*\[Nu])/81920 + (2673*et^11*\[Nu])/1310720 -            (28431*et^13*\[Nu])/209715200)*Cos[3*l] +          (-et^4 + (8*et^6)/15 - (2*et^8)/5 - (2*et^10)/21 - (148*et^12)/945 -            (2102*et^14)/14175 + (7*et^4*\[Nu])/18 - (7*et^6*\[Nu])/15 +            (28*et^8*\[Nu])/135 - (4*et^10*\[Nu])/81 + (et^12*\[Nu])/135 -            (14*et^14*\[Nu])/18225)*Cos[4*l] +          ((-125*et^5)/128 + (2375*et^7)/3072 - (267875*et^9)/516096 +            (32125*et^11)/2359296 - (300821125*et^13)/2378170368 +            (875*et^5*\[Nu])/2304 - (30625*et^7*\[Nu])/55296 +            (15625*et^9*\[Nu])/49152 - (4296875*et^11*\[Nu])/42467328 +            (126953125*et^13*\[Nu])/6115295232)*Cos[5*l] +          ((-81*et^6)/80 + (297*et^8)/280 - (189*et^10)/256 +            (351*et^12)/2240 - (48087*et^14)/358400 + (63*et^6*\[Nu])/160 -            (27*et^8*\[Nu])/40 + (243*et^10*\[Nu])/512 - (243*et^12*\[Nu])/            1280 + (5103*et^14*\[Nu])/102400)*Cos[6*l] +          ((-16807*et^7)/15360 + (420175*et^9)/294912 - (7680799*et^11)/            7077888 + (177801253*et^13)/471859200 + (117649*et^7*\[Nu])/            276480 - (823543*et^9*\[Nu])/983040 + (443889677*et^11*\[Nu])/            637009920 - (25705247659*et^13*\[Nu])/76441190400)*Cos[7*l] +          ((-128*et^8)/105 + (256*et^10)/135 - (22784*et^12)/14175 +            (22784*et^14)/31185 + (64*et^8*\[Nu])/135 - (256*et^10*\[Nu])/243 +            (2048*et^12*\[Nu])/2025 - (114688*et^14*\[Nu])/200475)*Cos[8*l] +          ((-1594323*et^9)/1146880 + (16474671*et^11)/6553600 -            (9590915727*et^13)/4037017600 + (177147*et^9*\[Nu])/327680 -            (17537553*et^11*\[Nu])/13107200 + (1678822119*et^13*\[Nu])/            1153433600)*Cos[9*l] + ((-78125*et^10)/48384 +            (1328125*et^12)/399168 - (44609375*et^14)/12773376 +            (78125*et^10*\[Nu])/124416 - (390625*et^12*\[Nu])/228096 +            (68359375*et^14*\[Nu])/32845824)*Cos[10*l] +          ((-2357947691*et^11)/1238630400 + (87244064567*et^13)/19818086400 +            (2357947691*et^11*\[Nu])/3185049600 - (337186519813*et^13*\[Nu])/            152882380800)*Cos[11*l] + ((-4374*et^12)/1925 +            (5832*et^14)/1001 + (243*et^12*\[Nu])/275 - (10206*et^14*\[Nu])/            3575)*Cos[12*l] + ((-1792160394037*et^13)/653996851200 +            (1792160394037*et^13*\[Nu])/1681706188800)*Cos[13*l] +          ((-1977326743*et^14)/593049600 + (13841287201*et^14*\[Nu])/            10674892800)*Cos[14*l]) + x^2*(20*et^2 + (723*et^4)/16 +          (1129*et^6)/16 + (24505*et^8)/256 + (7729*et^10)/64 +          (298471*et^12)/2048 + (349519*et^14)/2048 + (19*\[Nu])/4 -          (229*et^2*\[Nu])/24 - (1351*et^4*\[Nu])/64 - (4447*et^6*\[Nu])/128 -          (49523*et^8*\[Nu])/1024 - (126889*et^10*\[Nu])/2048 -          (618771*et^12*\[Nu])/8192 - (1459743*et^14*\[Nu])/16384 + \[Nu]^2/9 +          (11*et^2*\[Nu]^2)/36 + (et^4*\[Nu]^2)/64 + (et^6*\[Nu]^2)/128 +          (5*et^8*\[Nu]^2)/1024 + (7*et^10*\[Nu]^2)/2048 +          (21*et^12*\[Nu]^2)/8192 + (33*et^14*\[Nu]^2)/16384 +          ((-23*et)/2 - 28*et^3 - (14041*et^5)/384 - (215143*et^7)/4608 -            (84020147*et^9)/1474560 - (1490562589*et^11)/22118400 -            (2314977618197*et^13)/29727129600 + (71*et*\[Nu])/8 +            (2225*et^3*\[Nu])/192 + (29795*et^5*\[Nu])/1536 +            (204055*et^7*\[Nu])/8192 + (542331709*et^9*\[Nu])/17694720 +            (2863093259*et^11*\[Nu])/78643200 + (5015617109467*et^13*\[Nu])/            118908518400 - (35*et*\[Nu]^2)/72 + (59*et^3*\[Nu]^2)/192 -            (31*et^5*\[Nu]^2)/13824 + (8237*et^7*\[Nu]^2)/663552 +            (46973*et^9*\[Nu]^2)/5898240 + (7440341*et^11*\[Nu]^2)/1274019840 +            (4821572713*et^13*\[Nu]^2)/1070176665600)*Cos[l] +          (-2*et^2 - (191*et^4)/12 - (5737*et^6)/384 - (217229*et^8)/11520 -            (48121*et^10)/2160 - (15603451*et^12)/604800 - (6817977071*et^14)/            232243200 + (31*et^2*\[Nu])/8 + (65*et^4*\[Nu])/16 +            (19669*et^6*\[Nu])/2304 + (14111*et^8*\[Nu])/1440 +            (3271387*et^10*\[Nu])/276480 + (11443387*et^12*\[Nu])/829440 +            (697739911*et^14*\[Nu])/44236800 - (11*et^2*\[Nu]^2)/36 +            (151*et^4*\[Nu]^2)/432 - (139*et^6*\[Nu]^2)/2304 +            (851*et^8*\[Nu]^2)/51840 + (15391*et^10*\[Nu]^2)/2488320 +            (146441*et^12*\[Nu]^2)/29030400 + (33287851*et^14*\[Nu]^2)/            8360755200)*Cos[2*l] + ((9*et^3)/4 - (3897*et^5)/256 -            (19689*et^7)/2560 - (948387*et^9)/81920 - (4288833*et^11)/327680 -            (21931533501*et^13)/1468006400 + (165*et^3*\[Nu])/64 +            (1621*et^5*\[Nu])/1024 + (253057*et^7*\[Nu])/40960 +            (1827521*et^9*\[Nu])/327680 + (50836081*et^11*\[Nu])/7340032 +            (46513661141*et^13*\[Nu])/5872025600 - (59*et^3*\[Nu]^2)/192 +            (479*et^5*\[Nu]^2)/1024 - (6677*et^7*\[Nu]^2)/40960 +            (12723*et^9*\[Nu]^2)/327680 + (79623*et^11*\[Nu]^2)/36700160 +            (27150783*et^13*\[Nu]^2)/5872025600)*Cos[3*l] +          ((281*et^4)/48 - (1109*et^6)/60 - (5969*et^8)/2880 -            (545387*et^10)/60480 - (34793747*et^12)/3870720 -            (111868343*et^14)/10886400 + (409*et^4*\[Nu])/192 -            (113*et^6*\[Nu])/1152 + (23039*et^8*\[Nu])/3840 +            (529577*et^10*\[Nu])/161280 + (228228919*et^12*\[Nu])/46448640 +            (7511126137*et^14*\[Nu])/1393459200 - (631*et^4*\[Nu]^2)/1728 +            (767*et^6*\[Nu]^2)/1152 - (35699*et^8*\[Nu]^2)/103680 +            (441491*et^10*\[Nu]^2)/4354560 - (509441*et^12*\[Nu]^2)/46448640 +            (70530641*et^14*\[Nu]^2)/12541132800)*Cos[4*l] +          ((7565*et^5)/768 - (115735*et^7)/4608 + (5230375*et^9)/1032192 -            (227001155*et^11)/24772608 - (91309227575*et^13)/14269022208 +            (6331*et^5*\[Nu])/3072 - (135841*et^7*\[Nu])/73728 +            (89383285*et^9*\[Nu])/12386304 + (457256227*et^11*\[Nu])/            396361728 + (234948794195*et^13*\[Nu])/57076088832 -            (12871*et^5*\[Nu]^2)/27648 + (644957*et^7*\[Nu]^2)/663552 -            (2714203*et^9*\[Nu]^2)/4128768 + (873552649*et^11*\[Nu]^2)/            3567255552 - (25685799455*et^13*\[Nu]^2)/513684799488)*Cos[5*l] +          ((9471*et^6)/640 - (321357*et^8)/8960 + (2306679*et^10)/143360 -            (3583233*et^12)/286720 - (21877881*et^14)/5734400 +            (579*et^6*\[Nu])/256 - (4587*et^8*\[Nu])/1120 +            (1433301*et^10*\[Nu])/143360 - (18219*et^12*\[Nu])/10240 +            (49463181*et^14*\[Nu])/11468800 - (157*et^6*\[Nu]^2)/256 +            (917*et^8*\[Nu]^2)/640 - (169961*et^10*\[Nu]^2)/143360 +            (77809*et^12*\[Nu]^2)/143360 - (1739263*et^14*\[Nu]^2)/11468800)*          Cos[6*l] + ((488791*et^7)/23040 - (154058593*et^9)/2949120 +            (112706711*et^11)/3317760 - (535119701959*et^13)/25480396800 +            (1008017*et^7*\[Nu])/368640 - (257940013*et^9*\[Nu])/35389440 +            (2547916217*et^11*\[Nu])/169869312 - (224510438297*et^13*\[Nu])/            33973862400 - (2725133*et^7*\[Nu]^2)/3317760 +            (24977587*et^9*\[Nu]^2)/11796480 - (15736819177*et^11*\[Nu]^2)/            7644119040 + (1030363251623*et^13*\[Nu]^2)/917294284800)*          Cos[7*l] + ((2395423*et^8)/80640 - (55556159*et^10)/725760 +            (1830242989*et^12)/29030400 - (18445976851*et^14)/479001600 +            (1141541*et^8*\[Nu])/322560 - (69525257*et^10*\[Nu])/5806080 +            (46550401*et^12*\[Nu])/1990656 - (114813783991*et^14*\[Nu])/            7664025600 - (460253*et^8*\[Nu]^2)/414720 +            (163346159*et^10*\[Nu]^2)/52254720 - (1211449481*et^12*\[Nu]^2)/            348364800 + (152109285569*et^14*\[Nu]^2)/68976230400)*Cos[8*l] +          ((94146897*et^9)/2293760 - (643173513*et^11)/5734400 +            (886861897527*et^13)/8074035200 + (43910967*et^9*\[Nu])/9175040 -            (6947101941*et^11*\[Nu])/367001600 + (1195601403603*et^13*\[Nu])/            32296140800 - (13824763*et^9*\[Nu]^2)/9175040 +            (67572353*et^11*\[Nu]^2)/14680064 - (16882198757*et^13*\[Nu]^2)/            2936012800)*Cos[9*l] + ((130656805*et^10)/2322432 -            (8373453665*et^12)/51093504 + (112944730925*et^14)/613122048 +            (15429833*et^10*\[Nu])/2322432 - (70104203*et^12*\[Nu])/2395008 +            (72115255855*et^14*\[Nu])/1226244096 - (42878033*et^10*\[Nu]^2)/            20901888 + (517752113*et^12*\[Nu]^2)/76640256 -            (103136399357*et^14*\[Nu]^2)/11036196864)*Cos[10*l] +          ((20362191209*et^11)/265420800 - (85098233188513*et^13)/            356725555200 + (278163419869*et^11*\[Nu])/29727129600 -            (7074347084123*et^13*\[Nu])/158544691200 -            (149675366837*et^11*\[Nu]^2)/53508833280 +            (126878887361087*et^13*\[Nu]^2)/12842119987200)*Cos[11*l] +          ((822061983*et^12)/7884800 - (553883301*et^14)/1601600 +            (11961189*et^12*\[Nu])/901120 - (7887334971*et^14*\[Nu])/            117145600 - (120400169*et^12*\[Nu]^2)/31539200 +            (11806757267*et^14*\[Nu]^2)/820019200)*Cos[12*l] +          ((554705223348109*et^13)/3923981107200 +            (296386854903971*et^13*\[Nu])/15695924428800 -            (66936328169293*et^13*\[Nu]^2)/12842119987200)*Cos[13*l] +          ((2723738254219*et^14)/14233190400 + (1529913961907*et^14*\[Nu])/            56932761600 - (3647263866149*et^14*\[Nu]^2)/512394854400)*          Cos[14*l]) + x^6*(mut2m*\[Delta]*(25/2 + (865*et^2)/4 +            (41895*et^4)/32 + (77595*et^6)/16 + (6956445*et^8)/512 +            (16275975*et^10)/512 + (268580445*et^12)/4096 +            (504719145*et^14)/4096 + (-65*et - (19425*et^3)/32 -              (941765*et^5)/384 - (257154355*et^7)/36864 - (4155511*et^9)/256 -              (2342542006273*et^11)/70778880 - (73007974258171*et^13)/              1189085184)*Cos[l] + ((95*et^2)/4 - (4235*et^4)/24 -              (62705*et^6)/64 - (13831951*et^8)/4608 - (98468765*et^10)/13824 -              (4689509987*et^12)/322560 - (355705609741*et^14)/13271040)*            Cos[2*l] + ((3045*et^3)/32 + (4275*et^5)/256 - (1847709*et^7)/              4096 - (14120811*et^9)/8192 - (15995327139*et^11)/3670016 -              (2670867942147*et^13)/293601280)*Cos[3*l] +            ((17885*et^4)/96 + (659*et^6)/4 - (138775*et^8)/1152 -              (12479951*et^10)/12096 - (1534287697*et^12)/516096 -              (226021522913*et^14)/34836480)*Cos[4*l] +            ((242785*et^5)/768 + (10949225*et^7)/36864 + (8741925*et^9)/57344 -              (108283859825*et^11)/198180864 - (29757333383125*et^13)/              14269022208)*Cos[5*l] + ((32391*et^6)/64 + (1465425*et^8)/3584 +              (12046617*et^10)/28672 - (17305989*et^12)/114688 -              (1631445111*et^14)/1146880)*Cos[6*l] +            ((28958351*et^7)/36864 + (7749187*et^9)/16384 + (61284904009*et^11)/              84934656 + (1001011505627*et^13)/5096079360)*Cos[7*l] +            ((38578037*et^8)/32256 + (62826445*et^10)/145152 +              (4296171107*et^12)/3870720 + (5984857273*et^14)/11975040)*            Cos[8*l] + ((206086203*et^9)/114688 + (6883232463*et^11)/              36700160 + (542363629761*et^13)/322961408)*Cos[9*l] +            ((6209080895*et^10)/2322432 - (14771567075*et^12)/34062336 +              (1596517432075*et^14)/613122048)*Cos[10*l] +            ((11735270284813*et^11)/2972712960 - (24418228818299*et^13)/              14269022208)*Cos[11*l] + ((18272096607*et^12)/3153920 -              (11996774037*et^14)/2928640)*Cos[12*l] +            (6638759440945123*et^13*Cos[13*l])/784796221440 +            (70018662785273*et^14*Cos[14*l])/5693276160) +          sigmat2p*(32 + 1144*et^2 + 8814*et^4 + 36950*et^6 +            (1788619*et^8)/16 + (4412181*et^10)/16 + (18922981*et^12)/32 +            (146546369*et^14)/128 + (-536*et - 5295*et^3 - (547199*et^5)/24 -              (78059879*et^7)/1152 - (4996327273*et^9)/30720 -              (3751873227103*et^11)/11059200 - (237953380918091*et^13)/              371589120)*Cos[l] + (152*et^2 - (3928*et^4)/3 - (33435*et^6)/4 -              (19800721*et^8)/720 - (59029775*et^10)/864 - (2073885857*et^12)/              14400 - (7894928450849*et^14)/29030400)*Cos[2*l] +            (639*et^3 + (7755*et^5)/16 - (2002329*et^7)/640 -              (73848129*et^9)/5120 - (646380387*et^11)/16384 -              (7925171871429*et^13)/91750400)*Cos[3*l] +            ((3622*et^4)/3 + (9552*et^6)/5 + (6505*et^8)/36 -              (3901189*et^10)/540 - (249767011*et^12)/10080 -              (159017931529*et^14)/2721600)*Cos[4*l] +            ((94525*et^5)/48 + (3816265*et^7)/1152 + (8978765*et^9)/3072 -              (12753156655*et^11)/6193152 - (13548422802475*et^13)/891813888)*            Cos[5*l] + ((60687*et^6)/20 + (76509*et^8)/16 + (49728951*et^10)/              8960 + (20421147*et^12)/8960 - (2818417377*et^14)/358400)*            Cos[6*l] + ((26166071*et^7)/5760 + (386911633*et^9)/61440 +              (22010316467*et^11)/2654208 + (10002513778159*et^13)/1592524800)*            Cos[7*l] + ((4814231*et^8)/720 + (70158241*et^10)/9072 +              (1715444413*et^12)/151200 + (76023225667*et^14)/7484400)*            Cos[8*l] + ((199341507*et^9)/20480 + (50551657593*et^11)/5734400 +              (1511556143589*et^13)/100925440)*Cos[9*l] +            ((291540635*et^10)/20736 + (4810309445*et^12)/532224 +              (752985144745*et^14)/38320128)*Cos[10*l] +            ((1339873233049*et^11)/66355200 + (33591776114303*et^13)/              4459069440)*Cos[11*l] + ((254075127*et^12)/8800 +              (4591516533*et^14)/1601600)*Cos[12*l] +            (10088824366875581*et^13*Cos[13*l])/245248819200 +            (103977368082811*et^14*Cos[14*l])/1779148800) +          mut2p*(13/2 + (3889*et^2)/4 + (269151*et^4)/32 + (587979*et^6)/16 +            (58146393*et^8)/512 + (145309911*et^10)/512 + (2514776421*et^12)/            4096 + (4899728721*et^14)/4096 + \[Nu] - 318*et^2*\[Nu] -            (48795*et^4*\[Nu])/16 - 13959*et^6*\[Nu] - (11353685*et^8*\[Nu])/            256 - (7226903*et^10*\[Nu])/64 - (507093027*et^12*\[Nu])/2048 -            (499114605*et^14*\[Nu])/1024 + (-368*et - (141093*et^3)/32 -              (7816931*et^5)/384 - (2317604071*et^7)/36864 - (7606392161*et^9)/              49152 - (116325632861609*et^11)/353894400 -              (3740009671262957*et^13)/5945425920 + 126*et*\[Nu] +              (25009*et^3*\[Nu])/16 + (1451593*et^5*\[Nu])/192 +              (147948409*et^7*\[Nu])/6144 + (11162551567*et^9*\[Nu])/184320 +              (23124636997189*et^11*\[Nu])/176947200 +              (1254315429134093*et^13*\[Nu])/4954521600)*Cos[l] +            ((719*et^2)/4 - (24995*et^4)/24 - (482107*et^6)/64 -              (594187007*et^8)/23040 - (4529975731*et^10)/69120 -              (25145920669*et^12)/179200 - (124530345288581*et^14)/464486400 -              47*et^2*\[Nu] + (1427*et^4*\[Nu])/4 + (131915*et^6*\[Nu])/48 +              (112399237*et^8*\[Nu])/11520 + (29256803*et^10*\[Nu])/1152 +              (133833827653*et^12*\[Nu])/2419200 + (888252887371*et^14*\[Nu])/              8294400)*Cos[2*l] + ((19209*et^3)/32 + (133065*et^5)/256 -              (58670973*et^7)/20480 - (141125481*et^9)/10240 -              (704256755787*et^11)/18350080 - (124827482437641*et^13)/              1468006400 - (2709*et^3*\[Nu])/16 - (25155*et^5*\[Nu])/128 +              (10383993*et^7*\[Nu])/10240 + (105593571*et^9*\[Nu])/20480 +              (135456700623*et^11*\[Nu])/9175040 + (3494574485913*et^13*\[Nu])/              104857600)*Cos[3*l] + ((106541*et^4)/96 + (35783*et^6)/20 +              (611473*et^8)/5760 - (435091477*et^10)/60480 - (1010187523*et^12)/              40960 - (10173030336901*et^14)/174182400 - (4953*et^4*\[Nu])/              16 - (39013*et^6*\[Nu])/60 - (233981*et^8*\[Nu])/2880 +              (26700097*et^10*\[Nu])/10080 + (36488051933*et^12*\[Nu])/              3870720 + (1984858272233*et^14*\[Nu])/87091200)*Cos[4*l] +            ((1386331*et^5)/768 + (112590677*et^7)/36864 + (221992039*et^9)/              86016 - (492152512949*et^11)/198180864 - (224980718779963*et^13)/              14269022208 - (189641*et^5*\[Nu])/384 - (6864283*et^7*\[Nu])/              6144 - (254690245*et^9*\[Nu])/258048 + (85652145265*et^11*\[Nu])/              99090432 + (225918925025*et^13*\[Nu])/37748736)*Cos[5*l] +            ((891837*et^6)/320 + (78612129*et^8)/17920 + (711424719*et^10)/              143360 + (837761847*et^12)/573440 - (51714956817*et^14)/              5734400 - (59721*et^6*\[Nu])/80 - (14696163*et^8*\[Nu])/8960 -              (33096933*et^10*\[Nu])/17920 - (180224643*et^12*\[Nu])/286720 +              (606843861*et^14*\[Nu])/179200)*Cos[6*l] +            ((771794047*et^7)/184320 + (2831191783*et^9)/491520 +              (3167897759057*et^11)/424673280 + (129655727695381*et^13)/              25480396800 - (11241003*et^7*\[Nu])/10240 -              (12895177*et^9*\[Nu])/5760 - (577755922573*et^11*\[Nu])/              212336640 - (8538128658577*et^13*\[Nu])/4246732800)*Cos[7*l] +            ((998023549*et^8)/161280 + (5114519183*et^10)/725760 +              (22053040319*et^12)/2150400 + (514323645719*et^14)/59875200 -              (128068649*et^8*\[Nu])/80640 - (7840825*et^10*\[Nu])/2688 -              (105633001783*et^12*\[Nu])/29030400 - (403976601943*et^14*\[Nu])/              119750400)*Cos[8*l] + ((2074743747*et^9)/229376 +              (1463889305799*et^11)/183500800 + (21975497390943*et^13)/              1614807040 - (325906341*et^9*\[Nu])/143360 -              (335789881899*et^11*\[Nu])/91750400 - (2664307657467*et^13*\[Nu])/              576716800)*Cos[9*l] + ((30465149957*et^10)/2322432 +              (4355885843*et^12)/540672 + (11020002473401*et^14)/613122048 -              (104189767*et^10*\[Nu])/32256 - (225968945539*et^12*\[Nu])/              51093504 - (13621794265*et^14*\[Nu])/2395008)*Cos[10*l] +            ((281098507605509*et^11)/14863564800 + (459083327162471*et^13)/              71345111040 - (33922401418369*et^11*\[Nu])/7431782400 -              (43429844550049*et^13*\[Nu])/8493465600)*Cos[11*l] +            ((427975597491*et^12)/15769600 + (175221716193*et^14)/102502400 -              (50646283761*et^12*\[Nu])/7884800 - (40735906347*et^14*\[Nu])/              7321600)*Cos[12*l] + ((152251155876574169*et^13)/3923981107200 -              (1963986114917191*et^13*\[Nu])/217998950400)*Cos[13*l] +            ((1574169423019111*et^14)/28466380800 - (44842242700667*et^14*               \[Nu])/3558297600)*Cos[14*l])) +        x^7*(mut3p*(40 + 1035*et^2 + (32445*et^4)/4 + (73745*et^6)/2 +            (15684615*et^8)/128 + (2655345*et^10)/8 + (199234105*et^12)/256 +            (1678209705*et^14)/1024 + (-355*et - (31415*et^3)/8 -              (3745655*et^5)/192 - (610835495*et^7)/9216 - (26458149935*et^9)/              147456 - (7378139199179*et^11)/17694720 -              (2579472517416947*et^13)/2972712960)*Cos[l] +            (85*et^2 - (2585*et^4)/3 - (644485*et^6)/96 - (29855693*et^8)/              1152 - (509517785*et^10)/6912 - (84562924091*et^12)/483840 -              (17009949966433*et^14)/46448640)*Cos[2*l] +            ((3135*et^3)/8 + (76875*et^5)/128 - (1842477*et^7)/1024 -              (99914613*et^9)/8192 - (36940781733*et^11)/917504 -              (14897020467057*et^13)/146800640)*Cos[3*l] +            ((8975*et^4)/12 + (22319*et^6)/12 + (460741*et^8)/288 -              (12217081*et^10)/3024 - (1075549753*et^12)/48384 -              (8007918289*et^14)/124416)*Cos[4*l] +            ((470125*et^5)/384 + (29641825*et^7)/9216 + (2425390025*et^9)/              516096 + (119351236625*et^11)/49545216 - (67341297140875*et^13)/              7134511104)*Cos[5*l] + ((60471*et^6)/32 + (4299723*et^8)/896 +              (113716359*et^10)/14336 + (60267561*et^12)/7168 +              (151664931*et^14)/114688)*Cos[6*l] + ((26098843*et^7)/9216 +              (1971090743*et^9)/294912 + (244739004923*et^11)/21233664 +              (36994487658107*et^13)/2548039680)*Cos[7*l] +            ((33634081*et^8)/8064 + (323423015*et^10)/36288 +              (11356696387*et^12)/725760 + (504241091113*et^14)/23950080)*            Cos[8*l] + ((1393264785*et^9)/229376 + (105344787069*et^11)/              9175040 + (1502003986407*et^13)/73400320)*Cos[9*l] +            ((10191422225*et^10)/1161216 + (91389518075*et^12)/6386688 +              (104231462225*et^14)/3981312)*Cos[10*l] +            ((9369680840579*et^11)/743178240 + (612940506583487*et^13)/              35672555520)*Cos[11*l] + ((1777032897*et^12)/98560 +              (4581431181*et^14)/232960)*Cos[12*l] +            (916514156845403*et^13*Cos[13*l])/35672555520 +            (20782818725407*et^14*Cos[14*l])/569327616) +          sigmat2m*\[Delta]*(200/3 + 2494*et^2 + (46305*et^4)/2 +            (692587*et^6)/6 + (26008209*et^8)/64 + (73272721*et^10)/64 +            (1060553557*et^12)/384 + (3042468427*et^14)/512 +            ((-3026*et)/3 - (155873*et^3)/12 - (19911701*et^5)/288 -              (3372675569*et^7)/13824 - (747858121249*et^9)/1105920 -              (211898540412673*et^11)/132710400 - (74935051467103693*et^13)/              22295347200)*Cos[l] + ((1658*et^2)/3 - (17722*et^4)/9 -              (3226327*et^6)/144 - (814796593*et^8)/8640 - (2893467245*et^10)/              10368 - (2456034505201*et^12)/3628800 - (100247011575943*et^14)/              69672960)*Cos[2*l] + ((7531*et^3)/4 + (257811*et^5)/64 -              (7162981*et^7)/2560 - (825737089*et^9)/20480 -              (339526725229*et^11)/2293760 - (142976838643117*et^13)/367001600)*            Cos[3*l] + ((65579*et^4)/18 + (87550*et^6)/9 + (5194621*et^8)/              432 - (270573661*et^10)/45360 - (13380941593*et^12)/181440 -              (1113574605301*et^14)/4665600)*Cos[4*l] +            ((3585247*et^5)/576 + (223816543*et^7)/13824 + (20526296915*et^9)/              774144 + (1706343767039*et^11)/74317824 -              (194733240024265*et^13)/10701766656)*Cos[5*l] +            ((161655*et^6)/16 + (10675065*et^8)/448 + (1520434359*et^10)/              35840 + (1835075483*et^12)/35840 + (44234300623*et^14)/1433600)*            Cos[6*l] + ((1103060417*et^7)/69120 + (72353399977*et^9)/2211840 +              (9699473200417*et^11)/159252480 + (1546137402876661*et^13)/              19110297600)*Cos[7*l] + ((1498832261*et^8)/60480 +              (4623998983*et^10)/108864 + (452856611027*et^12)/5443200 +              (2032462374539*et^14)/17962560)*Cos[8*l] +            ((21810166373*et^9)/573440 + (1193006507341*et^11)/22937600 +              (224294086584321*et^13)/2018508800)*Cos[9*l] +            ((100780612151*et^10)/1741824 + (1128986151541*et^12)/19160064 +              (9711828650365*et^14)/65691648)*Cos[10*l] +            ((487190887124353*et^11)/5573836800 + (15682797498128953*et^13)/              267544166400)*Cos[11*l] + ((16174413137*et^12)/123200 +              (54868042457*et^14)/1281280)*Cos[12*l] +            (577500329420140079*et^13*Cos[13*l])/2942985830400 +            (6235216665529393*et^14*Cos[14*l])/21349785600) +          sigmat2p*(248/3 + 12830*et^2 + (315849*et^4)/2 + (5391595*et^6)/6 +            (218997985*et^8)/64 + (650227609*et^10)/64 + (9773306581*et^12)/            384 + (28847584263*et^14)/512 - 8*\[Nu] - 5488*et^2*\[Nu] -            72681*et^4*\[Nu] - 428061*et^6*\[Nu] - (53291879*et^8*\[Nu])/32 -            (80304453*et^10*\[Nu])/16 - (813658727*et^12*\[Nu])/64 -            (3633642579*et^14*\[Nu])/128 + ((-16250*et)/3 - (1075517*et^3)/12 -              (156183305*et^5)/288 - (28570612637*et^7)/13824 -              (6670704913909*et^9)/1105920 - (1961647724129917*et^11)/              132710400 - (28539850358860777*et^13)/891813888 +              2684*et*\[Nu] + (85795*et^3*\[Nu])/2 + (4202537*et^5*\[Nu])/16 +              (2337500947*et^7*\[Nu])/2304 + (551924443223*et^9*\[Nu])/184320 +              (3639784366127*et^11*\[Nu])/491520 + (60020656185328691*et^13*               \[Nu])/3715891200)*Cos[l] + ((12938*et^2)/3 - (70090*et^4)/9 -              (23352571*et^6)/144 - (1335661397*et^8)/1728 -              (126702219037*et^10)/51840 - (4492850547293*et^12)/725760 -              (4730388471119327*et^14)/348364800 - 1752*et^2*\[Nu] +              (10756*et^4*\[Nu])/3 + (1837067*et^6*\[Nu])/24 +              (179179333*et^8*\[Nu])/480 + (10361772863*et^10*\[Nu])/8640 +              (1858841454623*et^12*\[Nu])/604800 + (43889104120343*et^14*\[Nu])/              6451200)*Cos[2*l] + ((52159*et^3)/4 + (2525823*et^5)/64 +              (8459711*et^7)/2560 - (6066487477*et^9)/20480 -              (2857252139929*et^11)/2293760 - (182919584439703*et^13)/              52428800 - (10867*et^3*\[Nu])/2 - (598175*et^5*\[Nu])/32 -              (4998483*et^7*\[Nu])/1280 + (1411047789*et^9*\[Nu])/10240 +              (689301052677*et^11*\[Nu])/1146880 + (12580253183193*et^13*\[Nu])/              7340032)*Cos[3*l] + ((444347*et^4)/18 + (3889328*et^6)/45 +              (286995977*et^8)/2160 + (683359787*et^10)/45360 -              (719074583*et^12)/1296 - (13417510838471*et^14)/6531840 -              (30265*et^4*\[Nu])/3 - (609662*et^6*\[Nu])/15 -              (2661071*et^8*\[Nu])/40 - (117520069*et^10*\[Nu])/7560 +              (15527511157*et^12*\[Nu])/60480 + (1801426672007*et^14*\[Nu])/              1814400)*Cos[4*l] + ((23997307*et^5)/576 + (1959152755*et^7)/              13824 + (203388621551*et^9)/774144 + (21069583610531*et^11)/              74317824 - (303939151888045*et^13)/10701766656 -              (531155*et^5*\[Nu])/32 - (153413117*et^7*\[Nu])/2304 -              (16647204781*et^9*\[Nu])/129024 - (609226693199*et^11*\[Nu])/              4128768 - (9500739055345*et^13*\[Nu])/1783627776)*Cos[5*l] +            ((5353383*et^6)/80 + (470212917*et^8)/2240 + (14596266627*et^10)/              35840 + (3948253819*et^12)/7168 + (127428643679*et^14)/286720 -              (1037733*et^6*\[Nu])/40 - (110994537*et^8*\[Nu])/1120 -              (3553000137*et^10*\[Nu])/17920 - (4999079353*et^12*\[Nu])/17920 -              (172419256337*et^14*\[Nu])/716800)*Cos[6*l] +            ((7229659373*et^7)/69120 + (650569195741*et^9)/2211840 +              (91642351553437*et^11)/159252480 + (15991812371603593*et^13)/              19110297600 - (454239043*et^7*\[Nu])/11520 -              (51796618559*et^9*\[Nu])/368640 - (2461273321889*et^11*\[Nu])/              8847360 - (267418346046943*et^13*\[Nu])/637009920)*Cos[7*l] +            ((1943622265*et^8)/12096 + (215526507131*et^10)/544320 +              (844064020951*et^12)/1088640 + (103571882991301*et^14)/89812800 -              (197840641*et^8*\[Nu])/3360 - (17523548509*et^10*\[Nu])/90720 -              (337106673241*et^12*\[Nu])/907200 - (719052773833*et^14*\[Nu])/              1247400)*Cos[8*l] + ((139844609993*et^9)/573440 +              (11796443053849*et^11)/22937600 + (82071839976333*et^13)/              80740352 - (24903028873*et^9*\[Nu])/286720 -              (595180300657*et^11*\[Nu])/2293760 - (485070709329741*et^13*               \[Nu])/1009254400)*Cos[9*l] + ((638849876291*et^10)/1741824 +              (1759898893855*et^12)/2737152 + (603756660229543*et^14)/              459841536 - (36855236995*et^10*\[Nu])/290304 -              (1091308680389*et^12*\[Nu])/3193344 - (15504681444541*et^14*               \[Nu])/25546752)*Cos[10*l] +            ((3052616222203357*et^11)/5573836800 + (1172306928588595*et^13)/              1528823808 - (11410485180733*et^11*\[Nu])/61931520 -              (19696050468106751*et^13*\[Nu])/44590694400)*Cos[11*l] +            ((10016276903*et^12)/12320 + (5477191472173*et^14)/6406400 -              (32750856161*et^12*\[Nu])/123200 - (1793265355529*et^14*\[Nu])/              3203200)*Cos[12*l] + ((3534439371950627627*et^13)/              2942985830400 - (37443959154533333*et^13*\[Nu])/98099527680)*            Cos[13*l] + ((7543148792977409*et^14)/4269957120 -              (647327445736823*et^14*\[Nu])/1186099200)*Cos[14*l]) +          mut2m*\[Delta]*(2619/56 + (355797*et^2)/112 + (4103781*et^4)/128 +            (10535127*et^6)/64 + (8424267045*et^8)/14336 + (3416529525*et^10)/            2048 + (66239048211*et^12)/16384 + (1000571552781*et^14)/114688 -            (15*\[Nu])/2 - (6565*et^2*\[Nu])/8 - (579985*et^4*\[Nu])/64 -            (1557675*et^6*\[Nu])/32 - (182920545*et^8*\[Nu])/1024 -            (529120445*et^10*\[Nu])/1024 - (10399020905*et^12*\[Nu])/8192 -            (5668441955*et^14*\[Nu])/2048 + ((-7239*et)/7 - (14146749*et^3)/              896 - (318914089*et^5)/3584 - (111148747109*et^7)/344064 -              (895522569103*et^9)/983040 - (1026987923825629*et^11)/471859200 -              (1282253628091138259*et^13)/277453209600 + (505*et*\[Nu])/2 +              (270975*et^3*\[Nu])/64 + (19417895*et^5*\[Nu])/768 +              (2334835655*et^7*\[Nu])/24576 + (13474190851*et^9*\[Nu])/49152 +              (94265656992527*et^11*\[Nu])/141557760 +              (17028092713357493*et^13*\[Nu])/11890851840)*Cos[l] +            ((102297*et^2)/112 - (472207*et^4)/224 - (53292409*et^6)/1792 -              (3968696239*et^8)/30720 - (7137831337*et^10)/18432 -              (14239031808961*et^12)/15052800 - (350384664786637*et^14)/              173408256 - (1975*et^2*\[Nu])/8 + (20765*et^4*\[Nu])/48 +              (65965*et^6*\[Nu])/8 + (38720143*et^8*\[Nu])/1024 +              (3222202123*et^10*\[Nu])/27648 + (186986286329*et^12*\[Nu])/              645120 + (58264821128123*et^14*\[Nu])/92897280)*Cos[2*l] +            ((2566929*et^3)/896 + (42206097*et^5)/7168 - (334363347*et^7)/              81920 - (2094644007*et^9)/35840 - (109904047072803*et^11)/              513802240 - (23095775102005089*et^13)/41104179200 -              (48795*et^3*\[Nu])/64 - (964005*et^5*\[Nu])/512 +              (5730939*et^7*\[Nu])/8192 + (273795021*et^9*\[Nu])/16384 +              (67242707883*et^11*\[Nu])/1048576 + (101150895408021*et^13*\[Nu])/              587202560)*Cos[3*l] + ((5119783*et^4)/896 + (96886*et^6)/7 +              (171701707*et^8)/10752 - (1441932181*et^10)/112896 -              (2777021459791*et^12)/24084480 - (83711155602797*et^14)/              232243200 - (293165*et^4*\[Nu])/192 - (136573*et^6*\[Nu])/32 -              (4095383*et^8*\[Nu])/768 + (139697435*et^10*\[Nu])/48384 +              (35177755369*et^12*\[Nu])/1032192 + (7689412224329*et^14*\[Nu])/              69672960)*Cos[4*l] + ((72936113*et^5)/7168 + (7900808383*et^7)/              344064 + (87002058385*et^9)/2408448 + (48493376644289*et^11)/              1849688064 - (5489516961946145*et^13)/133177540608 -              (4201855*et^5*\[Nu])/1536 - (174232325*et^7*\[Nu])/24576 -              (3953600045*et^9*\[Nu])/344064 - (514346873495*et^11*\[Nu])/              56623104 + (322362708221275*et^13*\[Nu])/28538044416)*Cos[5*l] +            ((30873123*et^6)/1792 + (3361872177*et^8)/100352 +              (47227359105*et^10)/802816 + (1038225588999*et^12)/16056320 +              (3938738605701*et^14)/160563200 - (149127*et^6*\[Nu])/32 -              (75016737*et^8*\[Nu])/7168 - (529754265*et^10*\[Nu])/28672 -              (4824161017*et^12*\[Nu])/229376 - (10440571311*et^14*\[Nu])/              1146880)*Cos[6*l] + ((48742602317*et^7)/1720320 +              (618050850523*et^9)/13762560 + (48734493002053*et^11)/566231040 +              (3574196164821209*et^13)/33973862400 - (63145169*et^7*\[Nu])/              8192 - (175909757*et^9*\[Nu])/12288 - (4559140087271*et^11*               \[Nu])/169869312 - (344213037041321*et^13*\[Nu])/10192158720)*            Cos[7*l] + ((68779951451*et^8)/1505280 + (75061197083*et^10)/              1354752 + (2419734483189*et^12)/20070400 +              (13301020332367*et^14)/89413632 - (268710763*et^8*\[Nu])/21504 -              (10592824153*et^10*\[Nu])/580608 - (288735432179*et^12*\[Nu])/              7741440 - (829842766237*et^14*\[Nu])/17418240)*Cos[8*l] +            ((2332085166003*et^9)/32112640 + (313737701052399*et^11)/              5138022400 + (3433840350435657*et^13)/20552089600 -              (2288559279*et^9*\[Nu])/114688 - (223282262391*et^11*\[Nu])/              10485760 - (164989153169703*et^13*\[Nu])/3229614080)*Cos[9*l] +            ((2473245098077*et^10)/21676032 + (5745157705813*et^12)/105971712 +              (191829536791175*et^14)/817496064 - (73124082875*et^10*\[Nu])/              2322432 - (1465635613375*et^12*\[Nu])/68124672 -              (43249941745805*et^14*\[Nu])/613122048)*Cos[10*l] +            ((24633732117400303*et^11)/138726604800 + (69499810156750649*et^13)/              3329438515200 - (41779139888741*et^11*\[Nu])/849346560 -              (2176181400384263*et^13*\[Nu])/142690222080)*Cos[11*l] +            ((121035414712323*et^12)/441548800 - (7285070026683*et^14)/              114802688 - (480654111559*et^12*\[Nu])/6307840 +              (164327117187*et^14*\[Nu])/41000960)*Cos[12*l] +            ((1398973841259485777*et^13)/3329438515200 -              (183914850537328549*et^13*\[Nu])/1569592442880)*Cos[13*l] +            ((170064673002366599*et^14)/265686220800 -              (92652004835387*et^14*\[Nu])/517570560)*Cos[14*l]) +          mut2p*(2955/56 + (1027125*et^2)/112 + (14328261*et^4)/128 +            (40455387*et^6)/64 + (34305813309*et^8)/14336 +            (14483428797*et^10)/2048 + (289152330339*et^12)/16384 +            (4466380534269*et^14)/114688 + (131*\[Nu])/7 - (249075*et^2*\[Nu])/            56 - (4165481*et^4*\[Nu])/64 - (12714049*et^6*\[Nu])/32 -            (5641339773*et^8*\[Nu])/3584 - (9819991289*et^10*\[Nu])/2048 -            (100192241005*et^12*\[Nu])/8192 - (24586832511*et^14*\[Nu])/896 -            15*\[Nu]^2 + (1515*et^2*\[Nu]^2)/4 + (294225*et^4*\[Nu]^2)/32 +            (519009*et^6*\[Nu]^2)/8 + (283311837*et^8*\[Nu]^2)/1024 +            (1806928005*et^10*\[Nu]^2)/2048 + (9513881605*et^12*\[Nu]^2)/4096 +            (21848950703*et^14*\[Nu]^2)/4096 + ((-24228*et)/7 -              (52978437*et^3)/896 - (1290574177*et^5)/3584 -              (157756332543*et^7)/114688 - (3950896254067*et^9)/983040 -              (930077625329537*et^11)/94371840 - (1974159529891339097*et^13)/              92484403200 + (32099*et*\[Nu])/14 + (8421305*et^3*\[Nu])/224 +              (19871129*et^5*\[Nu])/84 + (239999683075*et^7*\[Nu])/258048 +              (4097046068411*et^9*\[Nu])/1474560 + (2453155208147867*et^11*               \[Nu])/353894400 + (527893514502375911*et^13*\[Nu])/              34681651200 - (435*et*\[Nu]^2)/2 - (319115*et^3*\[Nu]^2)/64 -              (27952871*et^5*\[Nu]^2)/768 - (3818577595*et^7*\[Nu]^2)/24576 -              (90196431713*et^9*\[Nu]^2)/184320 - (179348004217771*et^11*               \[Nu]^2)/141557760 - (18893520553902601*et^13*\[Nu]^2)/              6606028800)*Cos[l] + ((376473*et^2)/112 - (913263*et^4)/224 -              (192611827*et^6)/1792 - (15918866671*et^8)/30720 -              (50421507779*et^10)/30720 - (10427748810877*et^12)/2508800 -              (39499296233231491*et^14)/4335206400 - (96949*et^2*\[Nu])/56 +              (212745*et^4*\[Nu])/112 + (89517347*et^6*\[Nu])/1344 +              (5212006579*et^8*\[Nu])/15360 + (76757458607*et^10*\[Nu])/69120 +              (155891450529167*et^12*\[Nu])/54190080 +              (16683830140958627*et^14*\[Nu])/2601123840 + (925*et^2*\[Nu]^2)/              4 + (155*et^4*\[Nu]^2)/8 - (937331*et^6*\[Nu]^2)/96 -              (161441159*et^8*\[Nu]^2)/2880 - (2991946589*et^10*\[Nu]^2)/              15360 - (2900545367981*et^12*\[Nu]^2)/5529600 -              (2234489782318327*et^14*\[Nu]^2)/1857945600)*Cos[2*l] +            ((8628537*et^3)/896 + (203451825*et^5)/7168 + (65915073*et^7)/              16384 - (14325344973*et^9)/71680 - (433624802955579*et^11)/              513802240 - (97046262144564993*et^13)/41104179200 -              (1132765*et^3*\[Nu])/224 - (4183065*et^5*\[Nu])/224 -              (159654729*et^7*\[Nu])/20480 + (69279466911*et^9*\[Nu])/573440 +              (70977970292343*et^11*\[Nu])/128450560 +              (8230709919505551*et^13*\[Nu])/5138022400 + (40295*et^3*\[Nu]^2)/              64 + (1558793*et^5*\[Nu]^2)/512 + (87084789*et^7*\[Nu]^2)/              40960 - (1569898449*et^9*\[Nu]^2)/81920 -              (3541696470453*et^11*\[Nu]^2)/36700160 -              (858191050890381*et^13*\[Nu]^2)/2936012800)*Cos[3*l] +            ((16164999*et^4)/896 + (4255591*et^6)/70 + (4946087807*et^8)/              53760 + (1715399887*et^10)/188160 - (9223265180603*et^12)/              24084480 - (326584051233719*et^14)/232243200 -              (4130781*et^4*\[Nu])/448 - (26262583*et^6*\[Nu])/672 -              (1778167891*et^8*\[Nu])/26880 - (37685470801*et^10*\[Nu])/              1693440 + (6246404229617*et^12*\[Nu])/27095040 +              (2577793633317491*et^14*\[Nu])/2786918400 + (36395*et^4*\[Nu]^2)/              32 + (295591*et^6*\[Nu]^2)/48 + (33609793*et^8*\[Nu]^2)/2880 +              (210655007*et^10*\[Nu]^2)/40320 - (614950419001*et^12*\[Nu]^2)/              15482880 - (472033137092357*et^14*\[Nu]^2)/2786918400)*            Cos[4*l] + ((217468865*et^5)/7168 + (11329891309*et^7)/114688 +              (434594133397*et^9)/2408448 + (350977827450953*et^11)/              1849688064 - (153539426302211*et^13)/4932501504 -              (5038805*et^5*\[Nu])/336 - (16325281625*et^7*\[Nu])/258048 -              (900221358823*et^9*\[Nu])/7225344 - (202306485300487*et^11*\[Nu])/              1387266048 - (251196007953985*et^13*\[Nu])/16647192576 +              (2823043*et^5*\[Nu]^2)/1536 + (81557915*et^7*\[Nu]^2)/8192 +              (22103763515*et^9*\[Nu]^2)/1032192 + (10516801188853*et^11*               \[Nu]^2)/396361728 + (35732260487611*et^13*\[Nu]^2)/9512681472)*            Cos[5*l] + ((436364577*et^6)/8960 + (72849278133*et^8)/501760 +              (1120127507829*et^10)/4014080 + (5934632703927*et^12)/16056320 +              (45751361518167*et^14)/160563200 - (10409865*et^6*\[Nu])/448 -              (23493652569*et^8*\[Nu])/250880 - (95039113311*et^10*\[Nu])/              501760 - (2159946789543*et^12*\[Nu])/8028160 -              (37858877870409*et^14*\[Nu])/160563200 + (90267*et^6*\[Nu]^2)/              32 + (16645203*et^8*\[Nu]^2)/1120 + (4641280269*et^10*\[Nu]^2)/              143360 + (3933140909*et^12*\[Nu]^2)/81920 +              (986802921889*et^14*\[Nu]^2)/22937600)*Cos[6*l] +            ((8742201611*et^7)/114688 + (2774105953711*et^9)/13762560 +              (223195111199149*et^11)/566231040 + (6360626707659451*et^13)/              11324620800 - (45252908443*et^7*\[Nu])/1290240 -              (2734118602421*et^9*\[Nu])/20643840 - (112203379834499*et^11*               \[Nu])/424673280 - (1703733051677801*et^13*\[Nu])/4246732800 +              (516055283*et^7*\[Nu]^2)/122880 + (31456194557*et^9*\[Nu]^2)/              1474560 + (38329620524783*et^11*\[Nu]^2)/849346560 +              (1210766545749007*et^13*\[Nu]^2)/16986931200)*Cos[7*l] +            ((176763698819*et^8)/1505280 + (605142002149*et^10)/2257920 +              (96110926516637*et^12)/180633600 + (864117218341793*et^14)/              1117670400 - (6533269581*et^8*\[Nu])/125440 -              (7396246528271*et^10*\[Nu])/40642560 - (57148051227263*et^12*               \[Nu])/162570240 - (2940932196008273*et^14*\[Nu])/5364817920 +              (1975189873*et^8*\[Nu]^2)/322560 + (57939808099*et^10*\[Nu]^2)/              1935360 + (497870659537*et^12*\[Nu]^2)/8294400 +              (373314137076073*et^14*\[Nu]^2)/3832012800)*Cos[8*l] +            ((5745873763047*et^9)/32112640 + (351360746856507*et^11)/              1027604480 + (158492312815665483*et^13)/226072985600 -              (1227964932227*et^9*\[Nu])/16056320 - (314364307413699*et^11*               \[Nu])/1284505600 - (12808660127832843*et^13*\[Nu])/              28259123200 + (10079497717*et^9*\[Nu]^2)/1146880 +              (3040721485541*et^11*\[Nu]^2)/73400320 +              (1246227943195539*et^13*\[Nu]^2)/16148070400)*Cos[9*l] +            ((1953862825807*et^10)/7225344 + (132218834163839*et^12)/              317915136 + (106797780827531*et^14)/116785152 -              (905325002885*et^10*\[Nu])/8128512 - (42032600397737*et^12*\[Nu])/              130056192 - (1399616524641833*et^14*\[Nu])/2452488192 +              (9639736313*et^10*\[Nu]^2)/774144 + (5805809860993*et^12*\[Nu]^2)/              102187008 + (236189554969223*et^14*\[Nu]^2)/2452488192)*            Cos[10*l] + ((11266566617688059*et^11)/27745320960 +              (526047089538313027*et^13)/1109812838400 -              (16767896527361129*et^11*\[Nu])/104044953600 -              (174600684369074951*et^13*\[Nu])/416179814400 +              (103730531319871*et^11*\[Nu]^2)/5945425920 +              (18432421043655373*et^13*\[Nu]^2)/237817036800)*Cos[11*l] +            ((267831263866431*et^12)/441548800 + (1394227890921519*et^14)/              2870067200 - (232805540389*et^12*\[Nu])/1003520 -              (1228562497861869*et^14*\[Nu])/2296053760 +              (109035466403*et^12*\[Nu]^2)/4505600 + (172973226398209*et^14*               \[Nu]^2)/1640038400)*Cos[12*l] +            ((3670713539967706531*et^13)/4069313740800 -              (1522198453359448213*et^13*\[Nu])/4577977958400 +              (86976460842984943*et^13*\[Nu]^2)/2615987404800)*Cos[13*l] +            ((355032086598249713*et^14)/265686220800 -              (378453466501178213*et^14*\[Nu])/797058662400 +              (5153010958918013*et^14*\[Nu]^2)/113865523200)*Cos[14*l]))))/     (c^2*x)


(* ::Text:: *)
(*Radial velocity up to order 14 in et, Eq. (3.37b)*)


rdxetl14 = c*Sqrt[x]*((et - (3*et^3)/8 + (5*et^5)/192 - (7*et^7)/9216 +         et^9/81920 - (11*et^11)/88473600 + (13*et^13)/14863564800)*Sin[l] +       (et^2 - (2*et^4)/3 + et^6/8 - et^8/90 + et^10/1728 - et^12/50400 +         et^14/2073600)*Sin[2*l] + ((9*et^3)/8 - (135*et^5)/128 +         (1701*et^7)/5120 - (2187*et^9)/40960 + (24057*et^11)/4587520 -         (255879*et^13)/734003200)*Sin[3*l] +       ((4*et^4)/3 - (8*et^6)/5 + (32*et^8)/45 - (32*et^10)/189 +         (8*et^12)/315 - (16*et^14)/6075)*Sin[4*l] +       ((625*et^5)/384 - (21875*et^7)/9216 + (78125*et^9)/57344 -         (21484375*et^11)/49545216 + (634765625*et^13)/7134511104)*Sin[5*l] +       ((81*et^6)/40 - (243*et^8)/70 + (2187*et^10)/896 - (2187*et^12)/2240 +         (6561*et^14)/25600)*Sin[6*l] +       ((117649*et^7)/46080 - (823543*et^9)/163840 + (443889677*et^11)/         106168320 - (25705247659*et^13)/12740198400)*Sin[7*l] +       ((1024*et^8)/315 - (4096*et^10)/567 + (32768*et^12)/4725 -         (262144*et^14)/66825)*Sin[8*l] +       ((4782969*et^9)/1146880 - (473513931*et^11)/45875200 +         (45328197213*et^13)/4037017600)*Sin[9*l] +       ((390625*et^10)/72576 - (1953125*et^12)/133056 +         (48828125*et^14)/2737152)*Sin[10*l] +       ((25937424601*et^11)/3715891200 - (3709051717943*et^13)/178362777600)*       Sin[11*l] + ((17496*et^12)/1925 - (104976*et^14)/3575)*Sin[12*l] +       (23298085122481*et^13*Sin[13*l])/1961990553600 +       (13841287201*et^14*Sin[14*l])/889574400 +       mut2p*x^5*((-9*et - (87*et^3)/2 - (10313*et^5)/64 - (228869*et^7)/512 -           (249090271*et^9)/245760 - (7372783313*et^11)/3686400 -           (655475480959*et^13)/183500800)*Sin[l] +         (-39*et^2 - (183*et^4)/2 - (1667*et^6)/8 - (431671*et^8)/960 -           (286759*et^10)/320 - (166061839*et^12)/100800 -           (54614483773*et^14)/19353600)*Sin[2*l] +         ((-189*et^3)/2 - (22383*et^5)/128 - (825633*et^7)/2560 -           (23722713*et^9)/40960 - (290353923*et^11)/286720 -           (1251485161803*et^13)/734003200)*Sin[3*l] +         ((-375*et^4)/2 - (1442*et^6)/5 - (58207*et^8)/120 -           (327781*et^10)/420 - (200140531*et^12)/161280 -           (7031565329*et^14)/3628800)*Sin[4*l] +         ((-43165*et^5)/128 - (218385*et^7)/512 - (17104325*et^9)/24576 -           (537325225*et^11)/516096 - (175620603125*et^13)/113246208)*         Sin[5*l] + ((-2862*et^6)/5 - (1286199*et^8)/2240 -           (17266041*et^10)/17920 - (97290261*et^12)/71680 -           (197919531*et^14)/102400)*Sin[6*l] +         ((-2394413*et^7)/2560 - (342752711*et^9)/491520 -           (5787135487*et^11)/4423680 - (2440743581647*et^13)/1415577600)*         Sin[7*l] + ((-2499583*et^8)/1680 - (1835579*et^10)/2520 -           (1073699527*et^12)/604800 - (17238109*et^14)/8100)*Sin[8*l] +         ((-380115099*et^9)/163840 - (3116203569*et^11)/5734400 -           (1417981015017*et^13)/576716800)*Sin[9*l] +         ((-114909805*et^10)/32256 + (316109215*et^12)/4257792 -           (90567497975*et^14)/25546752)*Sin[10*l] +         ((-52289546837*et^11)/9676800 + (29534752645981*et^13)/19818086400)*         Sin[11*l] + ((-7998234921*et^12)/985600 + (27590195781*et^14)/           6406400)*Sin[12*l] - (2634925029699547*et^13*Sin[13*l])/         217998950400 - (1927682371517*et^14*Sin[14*l])/107827200) +       x*((-et^3 - (5*et^5)/8 - (125*et^7)/192 - (5993*et^9)/9216 -           (479449*et^11)/737280 - (57533869*et^13)/88473600 - (7*et*\[Nu])/6 +           (7*et^3*\[Nu])/16 - (35*et^5*\[Nu])/1152 + (49*et^7*\[Nu])/55296 -           (7*et^9*\[Nu])/491520 + (77*et^11*\[Nu])/530841600 -           (13*et^13*\[Nu])/12740198400)*Sin[l] +         (-et^4 - et^6/3 - (11*et^8)/24 - (161*et^10)/360 - (3869*et^12)/8640 -           (135409*et^14)/302400 - (7*et^2*\[Nu])/6 + (7*et^4*\[Nu])/9 -           (7*et^6*\[Nu])/48 + (7*et^8*\[Nu])/540 - (7*et^10*\[Nu])/10368 +           (et^12*\[Nu])/43200 - (7*et^14*\[Nu])/12441600)*Sin[2*l] +         ((-9*et^5)/8 - (9*et^7)/128 - (2061*et^9)/5120 - (14301*et^11)/40960 -           (1625769*et^13)/4587520 - (21*et^3*\[Nu])/16 +           (315*et^5*\[Nu])/256 - (3969*et^7*\[Nu])/10240 +           (5103*et^9*\[Nu])/81920 - (8019*et^11*\[Nu])/1310720 +           (85293*et^13*\[Nu])/209715200)*Sin[3*l] +         ((-4*et^6)/3 + (4*et^8)/15 - (4*et^10)/9 - (52*et^12)/189 -           (284*et^14)/945 - (14*et^4*\[Nu])/9 + (28*et^6*\[Nu])/15 -           (112*et^8*\[Nu])/135 + (16*et^10*\[Nu])/81 - (4*et^12*\[Nu])/135 +           (56*et^14*\[Nu])/18225)*Sin[4*l] +         ((-625*et^7)/384 + (6875*et^9)/9216 - (318125*et^11)/516096 -           (9055625*et^13)/49545216 - (4375*et^5*\[Nu])/2304 +           (153125*et^7*\[Nu])/55296 - (78125*et^9*\[Nu])/49152 +           (21484375*et^11*\[Nu])/42467328 - (634765625*et^13*\[Nu])/           6115295232)*Sin[5*l] + ((-81*et^8)/40 + (81*et^10)/56 -           (891*et^12)/896 - (81*et^14)/4480 - (189*et^6*\[Nu])/80 +           (81*et^8*\[Nu])/20 - (729*et^10*\[Nu])/256 + (729*et^12*\[Nu])/640 -           (15309*et^14*\[Nu])/51200)*Sin[6*l] +         ((-117649*et^9)/46080 + (3647119*et^11)/1474560 -           (181297109*et^13)/106168320 - (823543*et^7*\[Nu])/276480 +           (5764801*et^9*\[Nu])/983040 - (3107227739*et^11*\[Nu])/637009920 +           (179936733613*et^13*\[Nu])/76441190400)*Sin[7*l] +         ((-1024*et^10)/315 + (11264*et^12)/2835 - (41984*et^14)/14175 -           (512*et^8*\[Nu])/135 + (2048*et^10*\[Nu])/243 -           (16384*et^12*\[Nu])/2025 + (917504*et^14*\[Nu])/200475)*Sin[8*l] +         ((-4782969*et^11)/1146880 + (282195171*et^13)/45875200 -           (1594323*et^9*\[Nu])/327680 + (157837977*et^11*\[Nu])/13107200 -           (15109399071*et^13*\[Nu])/1153433600)*Sin[9*l] +         ((-390625*et^12)/72576 + (7421875*et^14)/798336 -           (390625*et^10*\[Nu])/62208 + (1953125*et^12*\[Nu])/114048 -           (341796875*et^14*\[Nu])/16422912)*Sin[10*l] +         ((-25937424601*et^13)/3715891200 - (25937424601*et^11*\[Nu])/           3185049600 + (3709051717943*et^13*\[Nu])/152882380800)*Sin[11*l] +         ((-17496*et^14)/1925 - (2916*et^12*\[Nu])/275 + (122472*et^14*\[Nu])/           3575)*Sin[12*l] - (23298085122481*et^13*\[Nu]*Sin[13*l])/         1681706188800 - (96889010407*et^14*\[Nu]*Sin[14*l])/5337446400) +       x^2*((-2*et - (59*et^3)/16 - (1921*et^5)/192 - (276623*et^7)/18432 -           (3656207*et^9)/184320 - (4343200771*et^11)/176947200 -           (433725407963*et^13)/14863564800 + (13*et*\[Nu])/8 +           (1627*et^3*\[Nu])/192 + (14401*et^5*\[Nu])/1536 +           (310775*et^7*\[Nu])/24576 + (277525919*et^9*\[Nu])/17694720 +           (882674927*et^11*\[Nu])/47185920 + (2581615234409*et^13*\[Nu])/           118908518400 + (35*et*\[Nu]^2)/72 - (59*et^3*\[Nu]^2)/192 +           (31*et^5*\[Nu]^2)/13824 - (8237*et^7*\[Nu]^2)/663552 -           (46973*et^9*\[Nu]^2)/5898240 - (7440341*et^11*\[Nu]^2)/1274019840 -           (4821572713*et^13*\[Nu]^2)/1070176665600)*Sin[l] +         ((-19*et^2)/2 + (49*et^4)/12 - (1403*et^6)/192 - (57487*et^8)/5760 -           (234023*et^10)/17280 - (2922371*et^12)/172800 -           (2346513733*et^14)/116121600 + (11*et^2*\[Nu])/4 +           (71*et^4*\[Nu])/8 + (6611*et^6*\[Nu])/1152 + (1337*et^8*\[Nu])/144 +           (1556909*et^10*\[Nu])/138240 + (27742633*et^12*\[Nu])/2073600 +           (88719117*et^14*\[Nu])/5734400 + (11*et^2*\[Nu]^2)/18 -           (151*et^4*\[Nu]^2)/216 + (139*et^6*\[Nu]^2)/1152 -           (851*et^8*\[Nu]^2)/25920 - (15391*et^10*\[Nu]^2)/1244160 -           (146441*et^12*\[Nu]^2)/14515200 - (33287851*et^14*\[Nu]^2)/           4180377600)*Sin[2*l] + ((-351*et^3)/16 + (297*et^5)/16 -           (103959*et^7)/10240 - (292149*et^9)/40960 - (98966583*et^11)/           9175040 - (4942695231*et^13)/367001600 + (261*et^3*\[Nu])/64 +           (11445*et^5*\[Nu])/1024 + (74913*et^7*\[Nu])/40960 +           (557421*et^9*\[Nu])/65536 + (67733457*et^11*\[Nu])/7340032 +           (64724171061*et^13*\[Nu])/5872025600 + (59*et^3*\[Nu]^2)/64 -           (1437*et^5*\[Nu]^2)/1024 + (20031*et^7*\[Nu]^2)/40960 -           (38169*et^9*\[Nu]^2)/327680 - (238869*et^11*\[Nu]^2)/36700160 -           (81452349*et^13*\[Nu]^2)/5872025600)*Sin[3*l] +         ((-497*et^4)/12 + (698*et^6)/15 - (16207*et^8)/720 -           (41989*et^10)/15120 - (9320173*et^12)/967680 -           (31121929*et^14)/2721600 + (263*et^4*\[Nu])/48 +           (22453*et^6*\[Nu])/1440 - (947*et^8*\[Nu])/192 +           (136477*et^10*\[Nu])/13440 + (12633263*et^12*\[Nu])/1658880 +           (3392458631*et^14*\[Nu])/348364800 + (631*et^4*\[Nu]^2)/432 -           (767*et^6*\[Nu]^2)/288 + (35699*et^8*\[Nu]^2)/25920 -           (441491*et^10*\[Nu]^2)/1088640 + (509441*et^12*\[Nu]^2)/11612160 -           (70530641*et^14*\[Nu]^2)/3135283200)*Sin[4*l] +         ((-13675*et^5)/192 + (1802825*et^7)/18432 - (27949375*et^9)/516096 +           (844291225*et^11)/99090432 - (19176798625*et^13)/1783627776 +           (20845*et^5*\[Nu])/3072 + (1721705*et^7*\[Nu])/73728 -           (219328925*et^9*\[Nu])/12386304 + (6490151365*et^11*\[Nu])/           396361728 + (283215701525*et^13*\[Nu])/57076088832 +           (64355*et^5*\[Nu]^2)/27648 - (3224785*et^7*\[Nu]^2)/663552 +           (13571015*et^9*\[Nu]^2)/4128768 - (4367763245*et^11*\[Nu]^2)/           3567255552 + (128428997275*et^13*\[Nu]^2)/513684799488)*Sin[5*l] +         ((-37161*et^6)/320 + (840627*et^8)/4480 - (8846541*et^10)/71680 +           (781677*et^12)/20480 - (51051069*et^14)/2867200 +           (4923*et^6*\[Nu])/640 + (4113*et^8*\[Nu])/112 -           (2991591*et^10*\[Nu])/71680 + (1150479*et^12*\[Nu])/35840 -           (1242513*et^14*\[Nu])/819200 + (471*et^6*\[Nu]^2)/128 -           (2751*et^8*\[Nu]^2)/320 + (509883*et^10*\[Nu]^2)/71680 -           (233427*et^12*\[Nu]^2)/71680 + (5217789*et^14*\[Nu]^2)/5734400)*         Sin[6*l] + ((-16862671*et^7)/92160 + (250455163*et^9)/737280 -           (55781517323*et^11)/212336640 + (1396786218443*et^13)/12740198400 +           (2826397*et^7*\[Nu])/368640 + (421258187*et^9*\[Nu])/7077888 -           (14606654363*et^11*\[Nu])/169869312 + (2280781475707*et^13*\[Nu])/           33973862400 + (19075931*et^7*\[Nu]^2)/3317760 -           (174843109*et^9*\[Nu]^2)/11796480 + (110157734239*et^11*\[Nu]^2)/           7644119040 - (7212542761361*et^13*\[Nu]^2)/917294284800)*Sin[7*l] +         ((-2837791*et^8)/10080 + (53565503*et^10)/90720 -           (273484459*et^12)/518400 + (16105260307*et^14)/59875200 +           (46943*et^8*\[Nu])/8064 + (71098121*et^10*\[Nu])/725760 -           (7216757551*et^12*\[Nu])/43545600 + (19158525649*et^14*\[Nu])/           136857600 + (460253*et^8*\[Nu]^2)/51840 - (163346159*et^10*\[Nu]^2)/           6531840 + (1211449481*et^12*\[Nu]^2)/43545600 -           (152109285569*et^14*\[Nu]^2)/8622028800)*Sin[8*l] +         ((-244115559*et^9)/573440 + (91339933149*et^11)/91750400 -           (4081628201193*et^13)/4037017600 + (6570693*et^9*\[Nu])/9175040 +           (11896389837*et^11*\[Nu])/73400320 - (9902520180711*et^13*\[Nu])/           32296140800 + (124422867*et^9*\[Nu]^2)/9175040 -           (608151177*et^11*\[Nu]^2)/14680064 + (151939788813*et^13*\[Nu]^2)/           2936012800)*Sin[9*l] + ((-737659025*et^10)/1161216 +           (3806967575*et^12)/2322432 - (52016070875*et^14)/27869184 -           (11524165*et^10*\[Nu])/1161216 + (8328265*et^12*\[Nu])/31104 -           (337982529275*et^14*\[Nu])/613122048 + (214390165*et^10*\[Nu]^2)/           10450944 - (2588760565*et^12*\[Nu]^2)/38320128 +           (515681996785*et^14*\[Nu]^2)/5518098432)*Sin[10*l] +         ((-6971865356599*et^11)/7431782400 + (59044857966611*et^13)/           22295347200 - (35242158083*et^11*\[Nu])/1189085184 +           (209279774047927*et^13*\[Nu])/475634073600 +           (1646429035207*et^11*\[Nu]^2)/53508833280 -           (1395667760971957*et^13*\[Nu]^2)/12842119987200)*Sin[11*l] +         ((-35169489*et^12)/25600 + (153330381*et^14)/36400 -           (6538401*et^12*\[Nu])/102400 + (147144821463*et^14*\[Nu])/           205004800 + (361200507*et^12*\[Nu]^2)/7884800 -           (35420271801*et^14*\[Nu]^2)/205004800)*Sin[12*l] +         ((-1960054050458101*et^13)/980995276800 -           (1895989963463219*et^13*\[Nu])/15695924428800 +           (870172266200809*et^13*\[Nu]^2)/12842119987200)*Sin[13*l] +         ((-20561026797241*et^14)/7116595200 - (6058725233813*et^14*\[Nu])/           28466380800 + (25530847063043*et^14*\[Nu]^2)/256197427200)*         Sin[14*l]) +       x^6*(sigmat2p*((-88*et - 375*et^3 - (49351*et^5)/24 -             (9825655*et^7)/1152 - (808016801*et^9)/30720 -             (728621336279*et^11)/11059200 - (53006194312531*et^13)/371589120)*           Sin[l] + (-928*et^2 - (8608*et^4)/3 - (12957*et^6)/2 -             (5030843*et^8)/360 - (64263269*et^10)/2160 - (3075296587*et^12)/             50400 - (1718818455247*et^14)/14515200)*Sin[2*l] +           (-2619*et^3 - (119007*et^5)/16 - (9619371*et^7)/640 -             (139217571*et^9)/5120 - (27235054467*et^11)/573440 -             (7504780328271*et^13)/91750400)*Sin[3*l] +           ((-16984*et^4)/3 - (72576*et^6)/5 - (250129*et^8)/9 -             (44368367*et^10)/945 - (37912057*et^12)/504 - (80128421783*et^14)/             680400)*Sin[4*l] + ((-521375*et^5)/48 - (28445075*et^7)/1152 -             (978078025*et^9)/21504 - (456397155475*et^11)/6193152 -             (100458001486375*et^13)/891813888)*Sin[5*l] +           ((-194697*et^6)/10 - (2154897*et^8)/56 - (309625173*et^10)/4480 -             (97019253*et^12)/896 - (28750831677*et^14)/179200)*Sin[6*l] +           ((-192339119*et^7)/5760 - (3441805297*et^9)/61440 -             (1327814744767*et^11)/13271040 - (241576787362351*et^13)/             1592524800)*Sin[7*l] + ((-34977569*et^8)/630 -             (434054693*et^10)/5670 - (2653338301*et^12)/18900 -             (191603112259*et^14)/935550)*Sin[8*l] +           ((-12931586523*et^9)/143360 - (559224076599*et^11)/5734400 -             (19547810434539*et^13)/100925440)*Sin[9*l] +           ((-10447672225*et^10)/72576 - (30070297225*et^12)/266112 -             (464331883975*et^14)/1741824)*Sin[10*l] +           ((-105193358063651*et^11)/464486400 - (495409796270587*et^13)/             4459069440)*Sin[11*l] + ((-5422917699*et^12)/15400 -             (2538512253*et^14)/36400)*Sin[12*l] -           (132971967408936071*et^13*Sin[13*l])/245248819200 -           (736478539793101*et^14*Sin[14*l])/889574400) +         mut2m*\[Delta]*(((-55*et)/4 - (525*et^3)/16 - (140345*et^5)/768 -             (3685105*et^7)/4608 - (164387127*et^9)/65536 -             (222811316287*et^11)/35389440 - (32309956190965*et^13)/2378170368)*           Sin[l] + ((-505*et^2)/4 - (6335*et^4)/24 - (15625*et^6)/32 -             (2295293*et^8)/2304 - (15172147*et^10)/6912 - (95758277*et^12)/             20160 - (63942168503*et^14)/6635520)*Sin[2*l] +           ((-5985*et^3)/16 - (368685*et^5)/512 - (9693*et^7)/8 -             (63887211*et^9)/32768 - (5969954475*et^11)/1835008 -             (3315198708261*et^13)/587202560)*Sin[3*l] +           ((-20405*et^4)/24 - (2851*et^6)/2 - (676445*et^8)/288 -             (10605769*et^10)/3024 - (672576431*et^12)/129024 -             (68823202591*et^14)/8709120)*Sin[4*l] +           ((-2624725*et^5)/1536 - (5501125*et^7)/2304 - (911785375*et^9)/             229376 - (563568736375*et^11)/99090432 - (228694221115625*et^13)/             28538044416)*Sin[5*l] + ((-25569*et^6)/8 - (6335415*et^8)/1792 -             (89313111*et^10)/14336 - (489694041*et^12)/57344 -             (6707478051*et^14)/573440)*Sin[6*l] +           ((-26265043*et^7)/4608 - (606074959*et^9)/131072 -             (398315667575*et^11)/42467328 - (123184800835201*et^13)/             10192158720)*Sin[7*l] + ((-39610229*et^8)/4032 -             (91985869*et^10)/18144 - (6757260899*et^12)/483840 -             (24297169081*et^14)/1496880)*Sin[8*l] +           ((-15139533663*et^9)/917504 - (67284455247*et^11)/18350080 -             (13640323103541*et^13)/645922816)*Sin[9*l] +           ((-31537591975*et^10)/1161216 + (32185960375*et^12)/17031168 -             (10160024660375*et^14)/306561024)*Sin[10*l] +           ((-65361015441403*et^11)/1486356480 + (450595973259839*et^13)/             28538044416)*Sin[11*l] + ((-55380640797*et^12)/788480 +             (33229033407*et^14)/732160)*Sin[12*l] -           (174075524827289501*et^13*Sin[13*l])/1569592442880 -           (493618643871563*et^14*Sin[14*l])/2846638080) +         mut2p*(((-175*et)/4 - (4851*et^3)/16 - (1573625*et^5)/768 -             (80707247*et^7)/9216 - (26548036433*et^9)/983040 -             (11917560325961*et^11)/176947200 - (1726371659436569*et^13)/             11890851840 + (93*et*\[Nu])/2 + (787*et^3*\[Nu])/2 +             (716719*et^5*\[Nu])/384 + (19660013*et^7*\[Nu])/3072 +             (25751418769*et^9*\[Nu])/1474560 + (1790960390729*et^11*\[Nu])/             44236800 + (91672957109081*et^13*\[Nu])/1101004800)*Sin[l] +           ((-2725*et^2)/4 - (54419*et^4)/24 - (177251*et^6)/32 -             (148474417*et^8)/11520 - (199819273*et^10)/6912 -             (390558863*et^12)/6400 - (27892208344243*et^14)/232243200 +             (533*et^2*\[Nu])/2 + (4771*et^4*\[Nu])/4 + (40295*et^6*\[Nu])/12 +             (47203823*et^8*\[Nu])/5760 + (3500147*et^10*\[Nu])/192 +             (22612341841*et^12*\[Nu])/604800 + (73910858951*et^14*\[Nu])/             1036800)*Sin[2*l] + ((-32175*et^3)/16 - (3047517*et^5)/512 -             (64022481*et^7)/5120 - (775987587*et^9)/32768 -             (397431659997*et^11)/9175040 - (227717894377593*et^13)/             2936012800 + 702*et^3*\[Nu] + (686475*et^5*\[Nu])/256 +             (32441283*et^7*\[Nu])/5120 + (1063573173*et^9*\[Nu])/81920 +             (56873131299*et^11*\[Nu])/2293760 + (66211881574599*et^13*\[Nu])/             1468006400)*Sin[3*l] + ((-107081*et^4)/24 - (58697*et^6)/5 -             (33162313*et^8)/1440 - (17306095*et^10)/432 - (951319995*et^12)/             14336 - (935599731973*et^14)/8709120 + (5873*et^4*\[Nu])/4 +             (75298*et^6*\[Nu])/15 + (7766921*et^8*\[Nu])/720 +             (50864563*et^10*\[Nu])/2520 + (34068634147*et^12*\[Nu])/967680 +             (1282525474327*et^14*\[Nu])/21772800)*Sin[4*l] +           ((-13406245*et^5)/1536 - (185539885*et^7)/9216 - (25968465445*et^9)/             688128 - (6182881693405*et^11)/99090432 -             (2789259571278665*et^13)/28538044416 + (2112035*et^5*\[Nu])/768 +             (8669715*et^7*\[Nu])/1024 + (17487245525*et^9*\[Nu])/1032192 +             (741455003575*et^11*\[Nu])/24772608 + (234327556956125*et^13*              \[Nu])/4756340736)*Sin[5*l] + ((-1271457*et^6)/80 -             (282712707*et^8)/8960 - (824437305*et^10)/14336 -             (5242548429*et^12)/57344 - (15829537833*et^14)/114688 +             (386271*et^6*\[Nu])/80 + (59742549*et^8*\[Nu])/4480 +             (56226501*et^10*\[Nu])/2240 + (6098890689*et^12*\[Nu])/143360 +             (12040909029*et^14*\[Nu])/179200)*Sin[6*l] +           ((-1272959779*et^7)/46080 - (18115732229*et^9)/393216 -             (17741950379377*et^11)/212336640 - (6521594843510453*et^13)/             50960793600 + (124795349*et^7*\[Nu])/15360 +             (58878287993*et^9*\[Nu])/2949120 + (1889786921869*et^11*\[Nu])/             53084160 + (496336987193593*et^13*\[Nu])/8493465600)*Sin[7*l] +           ((-936792481*et^8)/20160 - (1141700521*et^10)/18144 -             (10551460281*et^12)/89600 - (10343561090449*et^14)/59875200 +             (133721129*et^8*\[Nu])/10080 + (86668801*et^10*\[Nu])/3024 +             (177080103223*et^12*\[Nu])/3628800 + (106291591013*et^14*\[Nu])/             1360800)*Sin[8*l] + ((-349918316739*et^9)/4587520 -             (7310163028761*et^11)/91750400 - (105552826740261*et^13)/             645922816 + (48580637409*et^9*\[Nu])/2293760 +             (908038179549*et^11*\[Nu])/22937600 + (47789605955817*et^13*\[Nu])/             734003200)*Sin[9*l] + ((-20379668335*et^10)/165888 -             (57247299815*et^12)/630784 - (6318107151835*et^14)/27869184 +             (401942095*et^10*\[Nu])/12096 + (122098100245*et^12*\[Nu])/             2322432 + (203758958275*et^14*\[Nu])/2395008)*Sin[10*l] +           ((-1448326766005229*et^11)/7431782400 - (12137007400075877*et^13)/             142690222080 + (95523706772351*et^11*\[Nu])/1857945600 +             (7939287736336781*et^13*\[Nu])/118908518400)*Sin[11*l] +           ((-171952739883*et^12)/563200 - (97752707523*et^14)/2329600 +             (14093576793*et^12*\[Nu])/179200 + (146562151041*et^14*\[Nu])/             1830400)*Sin[12*l] + ((-3714846288973331473*et^13)/             7847962214400 + (14170017886602383*et^13*\[Nu])/118908518400)*           Sin[13*l] + ((-2070597915632813*et^14)/2846638080 +             (14485042863137*et^14*\[Nu])/80870400)*Sin[14*l])) +       x^7*(sigmat2m*\[Delta]*(((-442*et)/3 - (4573*et^3)/12 -             (728713*et^5)/288 - (226420645*et^7)/13824 - (75889691957*et^9)/             1105920 - (28479305182733*et^11)/132710400 -             (12323596714595681*et^13)/22295347200)*Sin[l] +           ((-6784*et^2)/3 - (81856*et^4)/9 - (1652129*et^6)/72 -             (218984219*et^8)/4320 - (2849281703*et^10)/25920 -             (430371353813*et^12)/1814400 - (17355014863913*et^14)/34836480)*           Sin[2*l] + ((-27795*et^3)/4 - (1689291*et^5)/64 -             (32689839*et^7)/512 - (2610162663*et^9)/20480 -             (536026523307*et^11)/2293760 - (151887542778987*et^13)/367001600)*           Sin[3*l] + ((-145030*et^4)/9 - (2496008*et^6)/45 -             (69796793*et^8)/540 - (2811427637*et^10)/11340 -             (19510591631*et^12)/45360 - (824448363467*et^14)/1166400)*           Sin[4*l] + ((-19009985*et^5)/576 - (1391741465*et^7)/13824 -             (175272123325*et^9)/774144 - (31275063328945*et^11)/74317824 -             (7573146780692425*et^13)/10701766656)*Sin[5*l] +           ((-2518461*et^6)/40 - (186938919*et^8)/1120 - (6540591861*et^10)/             17920 - (11790217977*et^12)/17920 - (774506386317*et^14)/716800)*           Sin[6*l] + ((-1585085257*et^7)/13824 - (571574873989*et^9)/             2211840 - (88848526108741*et^11)/159252480 -             (18593541868591921*et^13)/19110297600)*Sin[7*l] +           ((-1527242117*et^8)/7560 - (25605021731*et^10)/68040 -             (560363266259*et^12)/680400 - (3099242074763*et^14)/2245320)*           Sin[8*l] + ((-199056053439*et^9)/573440 - (11783849595471*et^11)/             22937600 - (218533808641257*et^13)/183500800)*Sin[9*l] +           ((-509321810755*et^10)/870912 - (6194137007705*et^12)/9580032 -             (56160693251825*et^14)/32845824)*Sin[10*l] +           ((-5404075252626017*et^11)/5573836800 - (191858171862344009*et^13)/             267544166400)*Sin[11*l] + ((-48846845427*et^12)/30800 -             (193919025291*et^14)/320320)*Sin[12*l] -           (686173014733109371*et^13*Sin[13*l])/267544166400 -           (43838522994758023*et^14*Sin[14*l])/10674892800) +         mut3p*((-65*et - (3445*et^3)/8 - (457285*et^5)/192 -             (91450285*et^7)/9216 - (4735155061*et^9)/147456 -             (1522483933537*et^11)/17694720 - (595897386079081*et^13)/             2972712960)*Sin[l] + (-590*et^2 - (7535*et^4)/3 -             (345035*et^6)/48 - (10331839*et^8)/576 - (143871679*et^10)/3456 -             (21969445363*et^12)/241920 - (4326375611519*et^14)/23224320)*           Sin[2*l] + ((-13185*et^3)/8 - (824085*et^5)/128 -             (16894773*et^7)/1024 - (291365757*et^9)/8192 - (64558566549*et^11)/             917504 - (19426136253633*et^13)/146800640)*Sin[3*l] +           ((-10655*et^4)/3 - (38363*et^6)/3 - (2225077*et^8)/72 -             (23623921*et^10)/378 - (1390034039*et^12)/12096 -             (31065907243*et^14)/155520)*Sin[4*l] +           ((-2613125*et^5)/384 - (206746625*et^7)/9216 - (26692287625*et^9)/             516096 - (4968746445625*et^11)/49545216 -             (1259753898608125*et^13)/7134511104)*Sin[5*l] +           ((-195021*et^6)/16 - (16341993*et^8)/448 - (578309301*et^10)/7168 -             (541904571*et^12)/3584 - (73970191629*et^14)/286720)*Sin[6*l] +           ((-192574417*et^7)/9216 - (16574622197*et^9)/294912 -             (2546496431129*et^11)/21233664 - (555474832585673*et^13)/             2548039680)*Sin[7*l] + ((-35010337*et^8)/1008 -             (376236839*et^10)/4536 - (15613800259*et^12)/90720 -             (909749803561*et^14)/2993760)*Sin[8*l] +           ((-12941152461*et^9)/229376 - (1081088753697*et^11)/9175040 -             (194252214080961*et^13)/807403520)*Sin[9*l] +           ((-52269611125*et^10)/580608 - (514861652875*et^12)/3193344 -             (7223730422375*et^14)/21897216)*Sin[10*l] +           ((-105245232912853*et^11)/743178240 - (7555016960016889*et^13)/             35672555520)*Sin[11*l] + ((-5425157187*et^12)/24640 -             (169575664941*et^14)/640640)*Sin[12*l] -           (133018563579181033*et^13*Sin[13*l])/392398110720 -           (736700000388317*et^14*Sin[14*l])/1423319040) +         mut2m*\[Delta]*(((-13893*et)/112 - (26451*et^3)/224 -             (13705621*et^5)/7168 - (3124930595*et^7)/172032 -             (333351146501*et^9)/3932160 - (16352451319783*et^11)/58982400 -             (405521185219852001*et^13)/554906419200 + (605*et*\[Nu])/8 +             (15345*et^3*\[Nu])/32 + (4005995*et^5*\[Nu])/1536 +             (74895545*et^7*\[Nu])/6144 + (17264771207*et^9*\[Nu])/393216 +             (9017981760239*et^11*\[Nu])/70778880 + (7484424204452171*et^13*              \[Nu])/23781703680)*Sin[l] + ((-296511*et^2)/112 -             (2309431*et^4)/224 - (22199609*et^6)/896 - (820363097*et^8)/             15360 - (5444962387*et^10)/46080 - (167542475699*et^12)/627200 -             (51052520176499*et^14)/86704128 + (6575*et^2*\[Nu])/8 +             (180125*et^4*\[Nu])/48 + (320715*et^6*\[Nu])/32 +             (35916391*et^8*\[Nu])/1536 + (737710421*et^10*\[Nu])/13824 +             (6427520711*et^12*\[Nu])/53760 + (11931950954671*et^14*\[Nu])/             46448640)*Sin[2*l] + ((-1976085*et^3)/224 - (454096899*et^5)/             14336 - (604509831*et^7)/8192 - (652901742837*et^9)/4587520 -             (4108284551781*et^11)/16056320 - (37255874215502223*et^13)/             82208358400 + (85005*et^3*\[Nu])/32 + (11001375*et^5*\[Nu])/             1024 + (53899857*et^7*\[Nu])/2048 + (3481010721*et^9*\[Nu])/             65536 + (52089888645*et^11*\[Nu])/524288 +             (212762255833719*et^13*\[Nu])/1174405120)*Sin[3*l] +           ((-4906675*et^4)/224 - (4802863*et^6)/70 - (2080233263*et^8)/13440 -             (40505060779*et^10)/141120 - (2922386748157*et^12)/6021120 -             (45612469223149*et^14)/58060800 + (314165*et^4*\[Nu])/48 +             (183963*et^6*\[Nu])/8 + (3418937*et^8*\[Nu])/64 +             (1232906329*et^10*\[Nu])/12096 + (5074528287*et^12*\[Nu])/28672 +             (5114554505911*et^14*\[Nu])/17418240)*Sin[4*l] +           ((-683855705*et^5)/14336 - (21767067295*et^7)/172032 -             (5355629687575*et^9)/19267584 - (57700137243445*et^11)/115605504 -             (217766283424877125*et^13)/266355081216 + (43659175*et^5*\[Nu])/             3072 + (87123625*et^7*\[Nu])/2048 + (130408972775*et^9*\[Nu])/             1376256 + (4919661138425*et^11*\[Nu])/28311552 +             (16545051053877875*et^13*\[Nu])/57076088832)*Sin[5*l] +           ((-215511111*et^6)/2240 - (52697742831*et^8)/250880 -             (918539194023*et^10)/2007040 - (6372968023161*et^12)/8028160 -             (102046806683379*et^14)/80281600 + (1832049*et^6*\[Nu])/64 +             (256069647*et^8*\[Nu])/3584 + (2222160669*et^10*\[Nu])/14336 +             (31418784003*et^12*\[Nu])/114688 + (254814300873*et^14*\[Nu])/             573440)*Sin[6*l] + ((-4529279609*et^7)/24576 -             (2512445219197*et^9)/7864320 - (50607048113909*et^11)/70778880 -             (80712482456836783*et^13)/67947724800 + (336659281*et^7*\[Nu])/             6144 + (87221709967*et^9*\[Nu])/786432 +             (20448466590055*et^11*\[Nu])/84934656 +             (8326784500473859*et^13*\[Nu])/20384317440)*Sin[7*l] +           ((-63968178527*et^8)/188160 - (375543312253*et^10)/846720 -             (24493766198297*et^12)/22579200 - (189493337979919*et^14)/             111767040 + (271577963*et^8*\[Nu])/2688 +             (11561880409*et^10*\[Nu])/72576 + (116848652113*et^12*\[Nu])/             322560 + (13965838567871*et^14*\[Nu])/23950080)*Sin[8*l] +           ((-78238991544201*et^9)/128450560 - (350330560503093*et^11)/             642252800 - (737299022041660563*et^13)/452145971200 +             (332063594901*et^9*\[Nu])/1835008 + (1092764852937*et^11*\[Nu])/             5242880 + (3471111817817211*et^13*\[Nu])/6459228160)*Sin[9*l] +           ((-11553140102585*et^10)/10838016 - (7767453249845*et^12)/14450688 -             (1012311802335775*et^14)/408748032 + (367671195625*et^10*\[Nu])/             1161216 + (2683606230625*et^12*\[Nu])/11354112 +             (245279583729025*et^14*\[Nu])/306561024)*Sin[10*l] +           ((-15864463806501167*et^11)/8670412800 - (1566621158916557909*et^13)/             6658877030400 + (230757922810613*et^11*\[Nu])/424673280 +             (55563143149725959*et^13*\[Nu])/285380444160)*Sin[11*l] +           ((-31004523581823*et^12)/10035200 + (103513607983899*et^14)/             143503360 + (1446665259477*et^12*\[Nu])/1576960 -             (10858119021*et^14*\[Nu])/788480)*Sin[12*l] +           ((-376779210078091978781*et^13)/73247647334400 +             (4794017608659844799*et^13*\[Nu])/3139184885760)*Sin[13*l] +           ((-160546470981834527*et^14)/18977587200 +             (549902901837373*et^14*\[Nu])/218972160)*Sin[14*l]) +         sigmat2p*(((-1618*et)/3 - (42529*et^3)/12 - (8211733*et^5)/288 -             (2346046921*et^7)/13824 - (758556987713*et^9)/1105920 -             (281357272371089*et^11)/132710400 - (121472041487168429*et^13)/             22295347200 + 588*et*\[Nu] + (11447*et^3*\[Nu])/2 +             (1668607*et^5*\[Nu])/48 + (120541957*et^7*\[Nu])/768 +             (100504790539*et^9*\[Nu])/184320 + (34236094858247*et^11*\[Nu])/             22118400 + (1559305010884223*et^13*\[Nu])/412876800)*Sin[l] +           ((-36184*et^2)/3 - (592000*et^4)/9 - (14080361*et^6)/72 -             (2078867207*et^8)/4320 - (5759084119*et^10)/5184 -             (4473151447889*et^12)/1814400 - (909696736652533*et^14)/             174182400 + 6776*et^2*\[Nu] + 40496*et^4*\[Nu] +             (1561405*et^6*\[Nu])/12 + (48620065*et^8*\[Nu])/144 +             (382071377*et^10*\[Nu])/480 + (106407076991*et^12*\[Nu])/60480 +             (15203867491639*et^14*\[Nu])/4147200)*Sin[2*l] +           ((-153039*et^3)/4 - (12202911*et^5)/64 - (1346285031*et^7)/2560 -             (23509910139*et^9)/20480 - (5155977901191*et^11)/2293760 -             (306181503709779*et^13)/73400320 + (39963*et^3*\[Nu])/2 +             (3478623*et^5*\[Nu])/32 + (404173827*et^7*\[Nu])/1280 +             (7367490963*et^9*\[Nu])/10240 + (1670618446803*et^11*\[Nu])/             1146880 + (507167972954703*et^13*\[Nu])/183500800)*Sin[3*l] +           ((-810478*et^4)/9 - (3639832*et^6)/9 - (114086809*et^8)/108 -             (24835923773*et^10)/11340 - (91373527369*et^12)/22680 -             (56587991929337*et^14)/8164800 + 44716*et^4*\[Nu] +             (671416*et^6*\[Nu])/3 + (10980883*et^8*\[Nu])/18 +             (165023293*et^10*\[Nu])/126 + (37504527419*et^12*\[Nu])/15120 +             (5946004588331*et^14*\[Nu])/1360800)*Sin[4*l] +           ((-107048285*et^5)/576 - (10297249325*et^7)/13824 -             (1431588898105*et^9)/774144 - (274155152590405*et^11)/74317824 -             (69969869768887525*et^13)/10701766656 + (8478575*et^5*\[Nu])/96 +             (104011315*et^7*\[Nu])/256 + (134911320155*et^9*\[Nu])/129024 +             (26651177379235*et^11*\[Nu])/12386304 +             (2325484065499325*et^13*\[Nu])/594542592)*Sin[5*l] +           ((-2845521*et^6)/8 - (282298887*et^8)/224 - (53503174269*et^10)/             17920 - (103101653301*et^12)/17920 - (7104114322581*et^14)/             716800 + (649143*et^6*\[Nu])/4 + (76630095*et^8*\[Nu])/112 +             (2982823407*et^10*\[Nu])/1792 + (4230200181*et^12*\[Nu])/1280 +             (2086944946899*et^14*\[Nu])/358400)*Sin[6*l] +           ((-44781072497*et^7)/69120 - (4438705678897*et^9)/2211840 -             (727430790663913*et^11)/159252480 - (32542285483806329*et^13)/             3822059520 + (1091970061*et^7*\[Nu])/3840 +             (403429945163*et^9*\[Nu])/368640 + (66815387731183*et^11*\[Nu])/             26542080 + (5140857765609181*et^13*\[Nu])/1061683200)*Sin[7*l] +           ((-8611781561*et^8)/7560 - (41388302311*et^10)/13608 -             (4576557169607*et^12)/680400 - (136075552588771*et^14)/11226600 +             (121384807*et^8*\[Nu])/252 + (6364367647*et^10*\[Nu])/3780 +             (11867009363*et^12*\[Nu])/3240 + (3204603360859*et^14*\[Nu])/             467775)*Sin[8*l] + ((-1118297485251*et^9)/573440 -             (101046137355963*et^11)/22937600 - (19452055974070023*et^13)/             2018508800 + (228039728499*et^9*\[Nu])/286720 +             (28779993521127*et^11*\[Nu])/11468800 +             (5213603036662047*et^13*\[Nu])/1009254400)*Sin[9*l] +           ((-2847289431355*et^10)/870912 - (58332897233525*et^12)/9580032 -             (3116673500360015*et^14)/229920768 + (62277478325*et^10*\[Nu])/             48384 + (5808237151945*et^12*\[Nu])/1596672 +             (271948421668115*et^14*\[Nu])/38320128)*Sin[10*l] +           ((-30033813725472821*et^11)/5573836800 - (2132082782941629221*et^13)/             267544166400 + (1903946868144563*et^11*\[Nu])/928972800 +             (76379231914008221*et^13*\[Nu])/14863564800)*Sin[11*l] +           ((-16855750176*et^12)/1925 - (15522443617899*et^14)/1601600 +             (3966740763*et^12*\[Nu])/1232 + (809380958541*et^14*\[Nu])/114400)*           Sin[12*l] + ((-1655123685713168333*et^13)/117719433216 +             (817638392891618701*et^13*\[Nu])/163499212800)*Sin[13*l] +           ((-238530093998340319*et^14)/10674892800 +             (13684453743916627*et^14*\[Nu])/1779148800)*Sin[14*l]) +         mut2p*(((-28341*et)/112 - (330741*et^3)/224 - (117132133*et^5)/7168 -             (6125833421*et^7)/57344 - (1735612881653*et^9)/3932160 -             (10103035609439*et^11)/7372800 - (72317284244927331*et^13)/             20552089600 + (2021*et*\[Nu])/7 + (931927*et^3*\[Nu])/224 +             (78443555*et^5*\[Nu])/2688 + (35768266361*et^7*\[Nu])/258048 +             (180684153973*et^9*\[Nu])/368640 + (99112217541689*et^11*\[Nu])/             70778880 + (237515089581996007*et^13*\[Nu])/69363302400 -             (675*et*\[Nu]^2)/8 - (24475*et^3*\[Nu]^2)/16 -             (15639593*et^5*\[Nu]^2)/1536 - (543696545*et^7*\[Nu]^2)/12288 -             (864202306559*et^9*\[Nu]^2)/5898240 - (1772003796343*et^11*              \[Nu]^2)/4423680 - (37686722423858839*et^13*\[Nu]^2)/             39636172800)*Sin[l] + ((-871575*et^2)/112 - (8910039*et^4)/224 -             (102955865*et^6)/896 - (4328927441*et^8)/15360 -             (2026441787*et^10)/3072 - (3741095963187*et^12)/2508800 -             (6955835370559013*et^14)/2167603200 + (286907*et^2*\[Nu])/56 +             (3669937*et^4*\[Nu])/112 + (291868033*et^6*\[Nu])/2688 +             (147921493*et^8*\[Nu])/512 + (48061011191*et^10*\[Nu])/69120 +             (211382736897359*et^12*\[Nu])/135475200 +             (21353567091062723*et^14*\[Nu])/6502809600 - 770*et^2*\[Nu]^2 -             (51935*et^4*\[Nu]^2)/8 - (9678077*et^6*\[Nu]^2)/384 -             (851772143*et^8*\[Nu]^2)/11520 - (1080635147*et^10*\[Nu]^2)/5760 -             (8332920055603*et^12*\[Nu]^2)/19353600 -             (846190195310723*et^14*\[Nu]^2)/928972800)*Sin[2*l] +           ((-5635503*et^3)/224 - (1695282579*et^5)/14336 - (12967613271*et^7)/             40960 - (623155019553*et^9)/917504 - (84878227269621*et^11)/             64225280 - (202117247559904671*et^13)/82208358400 +             (3457263*et^3*\[Nu])/224 + (159812703*et^5*\[Nu])/1792 +             (5411493639*et^7*\[Nu])/20480 + (2735490087*et^9*\[Nu])/4480 +             (160855278165387*et^11*\[Nu])/128450560 +             (24712376886427617*et^13*\[Nu])/10276044800 - (35925*et^3*\[Nu]^2)/             16 - (16741173*et^5*\[Nu]^2)/1024 - (1123333551*et^7*\[Nu]^2)/             20480 - (45326160387*et^9*\[Nu]^2)/327680 -             (1389443246577*et^11*\[Nu]^2)/4587520 -             (3579759340460649*et^13*\[Nu]^2)/5872025600)*Sin[3*l] +           ((-13393923*et^4)/224 - (1772389*et^6)/7 - (8655460859*et^8)/13440 -             (61616106697*et^10)/47040 - (2867697864653*et^12)/1204224 -             (236573711383603*et^14)/58060800 + (1944749*et^4*\[Nu])/56 +             (310428781*et^6*\[Nu])/1680 + (6878564713*et^8*\[Nu])/13440 +             (1879422745063*et^10*\[Nu])/1693440 + (57444575489599*et^12*\[Nu])/             27095040 + (2624165826321769*et^14*\[Nu])/696729600 -             (79815*et^4*\[Nu]^2)/16 - (1591135*et^6*\[Nu]^2)/48 -             (587883809*et^8*\[Nu]^2)/5760 - (19205429441*et^10*\[Nu]^2)/             80640 - (933390774727*et^12*\[Nu]^2)/1935360 -             (625873440569743*et^14*\[Nu]^2)/696729600)*Sin[4*l] +           ((-1782762185*et^5)/14336 - (26820309185*et^7)/57344 -             (21887600446375*et^9)/19267584 - (513991974059285*et^11)/             231211008 - (345248654234509415*et^13)/88785027072 +             (369419455*et^5*\[Nu])/5376 + (86962343905*et^7*\[Nu])/258048 +             (198472584445*et^9*\[Nu])/225792 + (2529677854715555*et^11*\[Nu])/             1387266048 + (111072558766767635*et^13*\[Nu])/33294385152 -             (29952205*et^5*\[Nu]^2)/3072 - (739046525*et^7*\[Nu]^2)/12288 -             (711150291475*et^9*\[Nu]^2)/4128768 - (18867612678955*et^11*              \[Nu]^2)/49545216 - (4649518269602945*et^13*\[Nu]^2)/6341787648)*           Sin[5*l] + ((-107426331*et^6)/448 - (198200649303*et^8)/250880 -             (3700710495387*et^10)/2007040 - (5595345298845*et^12)/1605632 -             (475635196323873*et^14)/80281600 + (566117001*et^6*\[Nu])/4480 +             (71491592493*et^8*\[Nu])/125440 + (703228481667*et^10*\[Nu])/             501760 + (11249112018933*et^12*\[Nu])/4014080 +             (398422866320937*et^14*\[Nu])/80281600 - (2260179*et^6*\[Nu]^2)/             128 - (914238009*et^8*\[Nu]^2)/8960 - (610096761*et^10*\[Nu]^2)/             2240 - (165322392819*et^12*\[Nu]^2)/286720 -             (12252824374017*et^14*\[Nu]^2)/11468800)*Sin[6*l] +           ((-18030759891*et^7)/40960 - (1966522829129*et^9)/1572864 -             (100308475725703*et^11)/35389440 - (117176932505572597*et^13)/             22649241600 + (40834449391*et^7*\[Nu])/184320 +             (675082924487*et^9*\[Nu])/737280 + (901229100041501*et^11*\[Nu])/             424673280 + (34899482805063737*et^13*\[Nu])/8493465600 -             (622004131*et^7*\[Nu]^2)/20480 - (1952457346567*et^9*\[Nu]^2)/             11796480 - (21801014658941*et^11*\[Nu]^2)/53084160 -             (28482124344555343*et^13*\[Nu]^2)/33973862400)*Sin[7*l] +           ((-146851899671*et^8)/188160 - (105709438139*et^10)/56448 -             (94786477591649*et^12)/22579200 - (4121575390526669*et^14)/             558835200 + (7064950427*et^8*\[Nu])/18816 +             (7191801255071*et^10*\[Nu])/5080320 + (313975476095359*et^12*              \[Nu])/101606400 + (39015318443301971*et^14*\[Nu])/6706022400 -             (253499861*et^8*\[Nu]^2)/5040 - (20970794713*et^10*\[Nu]^2)/             80640 - (4327042522819*et^12*\[Nu]^2)/7257600 -             (1132183493802971*et^14*\[Nu]^2)/958003200)*Sin[8*l] +           ((-173147764926393*et^9)/128450560 - (853810403136741*et^11)/             321126400 - (2742905173663114371*et^13)/452145971200 +             (2490383042181*et^9*\[Nu])/4014080 + (109012659172587*et^11*\[Nu])/             51380224 + (22398123814547391*et^13*\[Nu])/5138022400 -             (742036715199*et^9*\[Nu]^2)/9175040 - (1831005868851*et^11*              \[Nu]^2)/4587520 - (27045135071046837*et^13*\[Nu]^2)/             32296140800)*Sin[9*l] + ((-8239711471655*et^10)/3612672 -             (565097069892895*et^12)/158957568 - (3536213958184645*et^14)/             408748032 + (8168863200035*et^10*\[Nu])/8128512 +             (2214403684156295*et^12*\[Nu])/715309056 +             (7339871291514415*et^14*\[Nu])/1226244096 -             (21327835*et^10*\[Nu]^2)/168 - (30755739107015*et^12*\[Nu]^2)/             51093504 - (127046645003315*et^14*\[Nu]^2)/111476736)*Sin[10*l] +           ((-65813380604125561*et^11)/17340825600 -             (9749971238758443671*et^13)/2219625676800 +             (33335421121379399*et^11*\[Nu])/20808990720 +             (3668178102614424883*et^13*\[Nu])/832359628800 -             (145110994489483*et^11*\[Nu]^2)/743178240 -             (426253477574687411*et^13*\[Nu]^2)/475634073600)*Sin[11*l] +           ((-687538249057881*et^12)/110387200 - (263893909646043*et^14)/             55193600 + (139085735889279*et^12*\[Nu])/55193600 +             (17577713522022327*et^14*\[Nu])/2870067200 -             (1163032314879*et^12*\[Nu]^2)/3942400 -             (3790552526889*et^14*\[Nu]^2)/2867200)*Sin[12*l] +           ((-246640725130499844079*et^13)/24415882444800 +             (3262693329709915049*et^13*\[Nu])/832359628800 -             (764912347896469721*et^13*\[Nu]^2)/1743991603200)*Sin[13*l] +           ((-23674659036913253*et^14)/1459814400 + (343812589612575263*et^14*              \[Nu])/56932761600 - (2813417003822957*et^14*\[Nu]^2)/             4379443200)*Sin[14*l])))


(* ::Text:: *)
(*Phase derivative up to order 14 in et, Eq. (3.37c)*)


\[Phi]dxetl14 = (c^3*x^(3/2)*(1 + (2*et - et^3/4 + (5*et^5)/96 +          (107*et^7)/4608 + (6217*et^9)/368640 + (565879*et^11)/44236800 +          (75257101*et^13)/7431782400)*Cos[l] +        ((5*et^2)/2 - (11*et^4)/12 + (17*et^6)/96 + (43*et^8)/2880 +          (677*et^10)/34560 + (7237*et^12)/483840 + (201221*et^14)/16588800)*        Cos[2*l] + ((13*et^3)/4 - (129*et^5)/64 + (285*et^7)/512 -          (973*et^9)/20480 + (58509*et^11)/2293760 + (5519007*et^13)/367001600)*        Cos[3*l] + ((103*et^4)/24 - (451*et^6)/120 + (4123*et^8)/2880 -          (1619*et^10)/6048 + (111929*et^12)/1935360 + (1004561*et^14)/          87091200)*Cos[4*l] + ((1097*et^5)/192 - (29785*et^7)/4608 +          (824605*et^9)/258048 - (21529565*et^11)/24772608 +          (654106225*et^13)/3567255552)*Cos[5*l] +        ((1223*et^6)/160 - (23739*et^8)/2240 + (23253*et^10)/3584 -          (82021*et^12)/35840 + (816771*et^14)/1433600)*Cos[6*l] +        ((47273*et^7)/4608 - (12412897*et^9)/737280 + (654649121*et^11)/          53084160 - (33985937797*et^13)/6370099200)*Cos[7*l] +        ((556403*et^8)/40320 - (4745483*et^10)/181440 + (32431949*et^12)/          1451520 - (2743090943*et^14)/239500800)*Cos[8*l] +        ((10661993*et^9)/573440 - (916532649*et^11)/22937600 +          (78803864109*et^13)/2018508800)*Cos[9*l] +        ((7281587*et^10)/290304 - (384862285*et^12)/6386688 +          (10164719195*et^14)/153280512)*Cos[10*l] +        ((62929017101*et^11)/1857945600 - (8021318586721*et^13)/89181388800)*        Cos[11*l] + ((7218065*et^12)/157696 - (974660361*et^14)/7321600)*        Cos[12*l] + (60718862681977*et^13*Cos[13*l])/980995276800 +        (595953719897*et^14*Cos[14*l])/7116595200 +        mut2p*x^5*((60*et + (1215*et^3)/4 + (6933*et^5)/8 +            (2921423*et^7)/1536 + (73299469*et^9)/20480 + (29893353251*et^11)/            4915200 + (2975045457539*et^13)/309657600)*Cos[l] +          (90*et^2 + (995*et^4)/2 + (2841*et^6)/2 + (1974887*et^8)/640 +            (1033133*et^10)/180 + (34575599*et^12)/3584 + (389424353461*et^14)/            25804800)*Cos[2*l] + ((405*et^3)/4 + (10935*et^5)/16 +            (1007451*et^7)/512 + (43463583*et^9)/10240 + (17937523953*et^11)/            2293760 + (298701794457*et^13)/22937600)*Cos[3*l] +          ((643*et^4)/8 + (70203*et^6)/80 + (204249*et^8)/80 +            (55211753*et^10)/10080 + (71717441*et^12)/7168 +            (30448195409*et^14)/1843200)*Cos[4*l] +          ((27*et^5)/16 + (1682315*et^7)/1536 + (45850225*et^9)/14336 +            (6267766045*et^11)/917504 + (919739778235*et^13)/74317824)*          Cos[5*l] + ((-14193*et^6)/80 + (6121791*et^8)/4480 +            (140333301*et^10)/35840 + (239186037*et^12)/28672 +            (42968820933*et^14)/2867200)*Cos[6*l] +          ((-806251*et^7)/1536 + (71789603*et^9)/40960 + (27744630053*et^11)/            5898240 + (2666599747777*et^13)/265420800)*Cos[7*l] +          ((-642373*et^8)/560 + (574476223*et^10)/241920 +            (59463505*et^12)/10752 + (1276729627997*et^14)/106444800)*          Cos[8*l] + ((-633059811*et^9)/286720 + (79325812971*et^11)/            22937600 + (1587341407653*et^13)/252313600)*Cos[9*l] +          ((-765925547*et^10)/193536 + (5118863195*et^12)/946176 +            (32762135165*et^14)/4866048)*Cos[10*l] +          ((-1398420719431*et^11)/206438400 + (16607177030453*et^13)/            1857945600)*Cos[11*l] + ((-442530201*et^12)/39424 +            (3126181394367*et^14)/205004800)*Cos[12*l] -          (371065449971891*et^13*Cos[13*l])/20437401600 -          (15193871369077*et^14*Cos[14*l])/527155200) +        x*((4*et + et^3/2 + (41*et^5)/48 + (1697*et^7)/2304 +            (122129*et^9)/184320 + (13396129*et^11)/22118400 +            (2083703929*et^13)/3715891200 - et*\[Nu] - (et^3*\[Nu])/8 -            (41*et^5*\[Nu])/192 - (1697*et^7*\[Nu])/9216 - (122129*et^9*\[Nu])/            737280 - (13396129*et^11*\[Nu])/88473600 -            (2083703929*et^13*\[Nu])/14863564800)*Cos[l] +          (8*et^2 - (4*et^4)/3 + (4*et^6)/3 + (41*et^8)/45 +            (1849*et^10)/2160 + (119711*et^12)/151200 + (1341763*et^14)/            1814400 - 2*et^2*\[Nu] + (et^4*\[Nu])/3 - (et^6*\[Nu])/3 -            (41*et^8*\[Nu])/180 - (1849*et^10*\[Nu])/8640 -            (119711*et^12*\[Nu])/604800 - (1341763*et^14*\[Nu])/7257600)*          Cos[2*l] + ((27*et^3)/2 - (189*et^5)/32 + (3483*et^7)/1280 +            (8451*et^9)/10240 + (1116963*et^11)/1146880 + (23446989*et^13)/            26214400 - (27*et^3*\[Nu])/8 + (189*et^5*\[Nu])/128 -            (3483*et^7*\[Nu])/5120 - (8451*et^9*\[Nu])/40960 -            (1116963*et^11*\[Nu])/4587520 - (23446989*et^13*\[Nu])/104857600)*          Cos[3*l] + ((64*et^4)/3 - (224*et^6)/15 + (296*et^8)/45 +            (44*et^10)/945 + (311*et^12)/270 + (161717*et^14)/170100 -            (16*et^4*\[Nu])/3 + (56*et^6*\[Nu])/15 - (74*et^8*\[Nu])/45 -            (11*et^10*\[Nu])/945 - (311*et^12*\[Nu])/1080 -            (161717*et^14*\[Nu])/680400)*Cos[4*l] +          ((3125*et^5)/96 - (71875*et^7)/2304 + (2028125*et^9)/129024 -            (33171875*et^11)/12386304 + (3080453125*et^13)/1783627776 -            (3125*et^5*\[Nu])/384 + (71875*et^7*\[Nu])/9216 -            (2028125*et^9*\[Nu])/516096 + (33171875*et^11*\[Nu])/49545216 -            (3080453125*et^13*\[Nu])/7134511104)*Cos[5*l] +          ((243*et^6)/5 - (4131*et^8)/70 + (19683*et^10)/560 -            (11421*et^12)/1120 + (81891*et^14)/22400 - (243*et^6*\[Nu])/20 +            (4131*et^8*\[Nu])/280 - (19683*et^10*\[Nu])/2240 +            (11421*et^12*\[Nu])/4480 - (81891*et^14*\[Nu])/89600)*Cos[6*l] +          ((823543*et^7)/11520 - (38706521*et^9)/368640 + (1950973367*et^11)/            26542080 - (90450551233*et^13)/3185049600 - (823543*et^7*\[Nu])/            46080 + (38706521*et^9*\[Nu])/1474560 - (1950973367*et^11*\[Nu])/            106168320 + (90450551233*et^13*\[Nu])/12740198400)*Cos[7*l] +          ((32768*et^8)/315 - (507904*et^10)/2835 + (2060288*et^12)/14175 -            (32159744*et^14)/467775 - (8192*et^8*\[Nu])/315 +            (126976*et^10*\[Nu])/2835 - (515072*et^12*\[Nu])/14175 +            (8039936*et^14*\[Nu])/467775)*Cos[8*l] +          ((43046721*et^9)/286720 - (3400690959*et^11)/11468800 +            (277263929961*et^13)/1009254400 - (43046721*et^9*\[Nu])/1146880 +            (3400690959*et^11*\[Nu])/45875200 - (277263929961*et^13*\[Nu])/            4037017600)*Cos[9*l] + ((1953125*et^10)/9072 -            (13671875*et^12)/28512 + (599609375*et^14)/1197504 -            (1953125*et^10*\[Nu])/36288 + (13671875*et^12*\[Nu])/114048 -            (599609375*et^14*\[Nu])/4790016)*Cos[10*l] +          ((285311670611*et^11)/928972800 - (4850298400387*et^13)/6370099200 -            (285311670611*et^11*\[Nu])/3715891200 + (4850298400387*et^13*\[Nu])/            25480396800)*Cos[11*l] + ((839808*et^12)/1925 -            (29813184*et^14)/25025 - (209952*et^12*\[Nu])/1925 +            (7453296*et^14*\[Nu])/25025)*Cos[12*l] +          ((302875106592253*et^13)/490497638400 - (302875106592253*et^13*\[Nu])/            1961990553600)*Cos[13*l] + ((96889010407*et^14)/111196800 -            (96889010407*et^14*\[Nu])/444787200)*Cos[14*l]) +        x^2*((13*et + 16*et^3 + (3287*et^5)/192 + (43043*et^7)/2304 +            (14809033*et^9)/737280 + (236440139*et^11)/11059200 +            (47949572821*et^13)/2123366400 - (31*et*\[Nu])/12 -            (361*et^3*\[Nu])/96 - (11171*et^5*\[Nu])/2304 -            (594101*et^7*\[Nu])/110592 - (51701831*et^9*\[Nu])/8847360 -            (1329248909*et^11*\[Nu])/212336640 - (1183984796107*et^13*\[Nu])/            178362777600 + (et*\[Nu]^2)/12 + (67*et^3*\[Nu]^2)/96 +            (1445*et^5*\[Nu]^2)/2304 + (80303*et^7*\[Nu]^2)/110592 +            (7165481*et^9*\[Nu]^2)/8847360 + (942220699*et^11*\[Nu]^2)/            1061683200 + (171123286093*et^13*\[Nu]^2)/178362777600)*Cos[l] +          (23*et^2 + (323*et^4)/12 + (9757*et^6)/384 + (159829*et^8)/5760 +            (2034557*et^10)/69120 + (5368109*et^12)/172800 +            (30287886437*et^14)/928972800 - (11*et^2*\[Nu])/3 -            (79*et^4*\[Nu])/18 - (4255*et^6*\[Nu])/576 - (13075*et^8*\[Nu])/            1728 - (855133*et^10*\[Nu])/103680 - (7985329*et^12*\[Nu])/            907200 - (2594787359*et^14*\[Nu])/278691840 + (et^2*\[Nu]^2)/6 +            (31*et^4*\[Nu]^2)/18 + (257*et^6*\[Nu]^2)/288 +            (4969*et^8*\[Nu]^2)/4320 + (128029*et^10*\[Nu]^2)/103680 +            (689479*et^12*\[Nu]^2)/518400 + (494624791*et^14*\[Nu]^2)/            348364800)*Cos[2*l] + (33*et^3 + (5091*et^5)/128 +            (19269*et^7)/640 + (1446333*et^9)/40960 + (21053769*et^11)/573440 +            (28289913831*et^13)/734003200 - (153*et^3*\[Nu])/32 -            (1539*et^5*\[Nu])/512 - (225477*et^7*\[Nu])/20480 -            (1444047*et^9*\[Nu])/163840 - (185028969*et^11*\[Nu])/18350080 -            (4472282709*et^13*\[Nu])/419430400 + (3*et^3*\[Nu]^2)/32 +            (1797*et^5*\[Nu]^2)/512 + (12591*et^7*\[Nu]^2)/20480 +            (264321*et^9*\[Nu]^2)/163840 + (28902339*et^11*\[Nu]^2)/18350080 +            (4961149317*et^13*\[Nu]^2)/2936012800)*Cos[3*l] +          ((2047*et^4)/48 + (28129*et^6)/480 + (20507*et^8)/720 +            (164933*et^10)/3780 + (331261393*et^12)/7741440 +            (31375493591*et^14)/696729600 - (461*et^4*\[Nu])/72 +            (1277*et^6*\[Nu])/720 - (2477*et^8*\[Nu])/135 -            (372389*et^10*\[Nu])/45360 - (139167583*et^12*\[Nu])/11612160 -            (2546569637*et^14*\[Nu])/209018880 - (11*et^4*\[Nu]^2)/36 +            (2423*et^6*\[Nu]^2)/360 - (2053*et^8*\[Nu]^2)/2160 +            (44825*et^10*\[Nu]^2)/18144 + (5229601*et^12*\[Nu]^2)/2903040 +            (527691391*et^14*\[Nu]^2)/261273600)*Cos[4*l] +          ((19385*et^5)/384 + (51845*et^7)/576 + (6752815*et^9)/516096 +            (352390925*et^11)/6193152 + (335538928525*et^13)/7134511104 -            (42191*et^5*\[Nu])/4608 + (1418503*et^7*\[Nu])/110592 -            (212303459*et^9*\[Nu])/6193152 - (1550494165*et^11*\[Nu])/            594542592 - (1298834201815*et^13*\[Nu])/85614133248 -            (6055*et^5*\[Nu]^2)/4608 + (1387115*et^7*\[Nu]^2)/110592 -            (33048595*et^9*\[Nu]^2)/6193152 + (2744079175*et^11*\[Nu]^2)/            594542592 + (142229675425*et^13*\[Nu]^2)/85614133248)*Cos[5*l] +          ((34353*et^6)/640 + (93231*et^8)/640 - (4536621*et^10)/143360 +            (3047677*et^12)/35840 + (530166841*et^14)/11468800 -            (4497*et^6*\[Nu])/320 + (79143*et^8*\[Nu])/2240 -            (4884543*et^10*\[Nu])/71680 + (278911*et^12*\[Nu])/17920 -            (26437417*et^14*\[Nu])/1146880 - (543*et^6*\[Nu]^2)/160 +            (25671*et^8*\[Nu]^2)/1120 - (55539*et^10*\[Nu]^2)/3584 +            (22719*et^12*\[Nu]^2)/2240 + (483837*et^14*\[Nu]^2)/1433600)*          Cos[6*l] + ((545203*et^7)/11520 + (362670827*et^9)/1474560 -            (1804903109*et^11)/13271040 + (1917690561209*et^13)/12740198400 -            (12586771*et^7*\[Nu])/552960 + (1384620431*et^9*\[Nu])/17694720 -            (175022946983*et^11*\[Nu])/1274019840 + (9598934163379*et^13*\[Nu])/            152882380800 - (4028087*et^7*\[Nu]^2)/552960 +            (728544607*et^9*\[Nu]^2)/17694720 - (47022053827*et^11*\[Nu]^2)/            1274019840 + (3607862530139*et^13*\[Nu]^2)/152882380800)*          Cos[7*l] + ((268907*et^8)/11520 + (617666713*et^10)/1451520 -            (10351731391*et^12)/29030400 + (577375907707*et^14)/1916006400 -            (919367*et^8*\[Nu])/24192 + (341260873*et^10*\[Nu])/2177280 -            (11918684879*et^12*\[Nu])/43545600 + (99371222543*et^14*\[Nu])/            574801920 - (427943*et^8*\[Nu]^2)/30240 + (39603869*et^10*\[Nu]^2)/            544320 - (864852787*et^12*\[Nu]^2)/10886400 +            (39026610671*et^14*\[Nu]^2)/718502400)*Cos[8*l] +          ((-35826123*et^9)/1146880 + (4256794401*et^11)/5734400 -            (3212988933177*et^13)/4037017600 - (294237933*et^9*\[Nu])/4587520 +            (10862597937*et^11*\[Nu])/36700160 - (8615125055961*et^13*\[Nu])/            16148070400 - (118379997*et^9*\[Nu]^2)/4587520 +            (23223811977*et^11*\[Nu]^2)/183500800 -            (2591463646161*et^13*\[Nu]^2)/16148070400)*Cos[9*l] +          ((-317631415*et^10)/2322432 + (8247583945*et^12)/6386688 -            (2004915385645*et^14)/1226244096 - (376517479*et^10*\[Nu])/            3483648 + (5147041937*et^12*\[Nu])/9580032 -            (1867065312157*et^14*\[Nu])/1839366144 - (39213695*et^10*\[Nu]^2)/            870912 + (129846565*et^12*\[Nu]^2)/598752 -            (142568734985*et^14*\[Nu]^2)/459841536)*Cos[10*l] +          ((-150822434969*et^11)/464486400 + (397094176534763*et^13)/            178362777600 - (1611023454463*et^11*\[Nu])/8918138880 +            (289690877770081*et^13*\[Nu])/305764761600 -            (3391148237719*et^11*\[Nu]^2)/44590694400 +            (784225607118767*et^13*\[Nu]^2)/2140353331200)*Cos[11*l] +          ((-1448805947*et^12)/2252800 + (1554983498293*et^14)/410009600 -            (2354263007*et^12*\[Nu])/7884800 + (66976873787*et^14*\[Nu])/            41000960 - (35277843*et^12*\[Nu]^2)/281600 +            (31315768773*et^14*\[Nu]^2)/51251200)*Cos[12*l] +          ((-326429439972257*et^13)/280284364800 - (11480145456644719*et^13*             \[Nu])/23543886643200 - (4762987431447479*et^13*\[Nu]^2)/            23543886643200)*Cos[13*l] +          ((-113763823910323*et^14)/56932761600 - (13439890697351*et^14*\[Nu])/            17079828480 - (6862773963563*et^14*\[Nu]^2)/21349785600)*          Cos[14*l]) + x^6*(sigmat2p*((720*et + 6270*et^3 + (100643*et^5)/4 +              (4529095*et^7)/64 + (2486262647*et^9)/15360 +              (119116391441*et^11)/368640 + (12087902484613*et^13)/20643840)*            Cos[l] + (240*et^2 + 7440*et^4 + (141271*et^6)/4 +              (5029081*et^8)/48 + (23482903*et^10)/96 + (1984442917*et^12)/              4032 + (3459984312679*et^14)/3870720)*Cos[2*l] +            (-1830*et^3 + (37575*et^5)/8 + (2457657*et^7)/64 +              (65080023*et^9)/512 + (12638219283*et^11)/40960 +              (827092029933*et^13)/1310720)*Cos[3*l] +            (-6732*et^4 - 3556*et^6 + (397915*et^8)/12 + (38740001*et^10)/280 +              (11563509547*et^12)/32256 + (5460659842147*et^14)/7257600)*            Cos[4*l] + ((-132733*et^5)/8 - (1256589*et^7)/64 +              (181855223*et^9)/10752 + (140657751193*et^11)/1032192 +              (6499622804803*et^13)/16515072)*Cos[5*l] +            ((-139551*et^6)/4 - (5176845*et^8)/112 - (17869041*et^10)/1280 +              (420881151*et^12)/3584 + (294537906027*et^14)/716800)*Cos[6*l] +            ((-4300915*et^7)/64 - (527045707*et^9)/6144 - (141943605517*et^11)/              2211840 + (1375305082459*et^13)/17694720)*Cos[7*l] +            ((-41114711*et^8)/336 - (20062201*et^10)/144 - (2120192759*et^12)/              15120 + (1849923743*et^14)/145152)*Cos[8*l] +            ((-15353769411*et^9)/71680 - (116957251053*et^11)/573440 -              (12722893704027*et^13)/50462720)*Cos[9*l] +            ((-5872741613*et^10)/16128 - (285729080423*et^12)/1064448 -              (10659463296817*et^14)/25546752)*Cos[10*l] +            ((-1338469964963*et^11)/2211840 - (10797737494019*et^13)/35389440)*            Cos[11*l] + ((-194673936561*et^12)/197120 - (656704556217*et^14)/              2562560)*Cos[12*l] - (480808272726787*et^13*Cos[13*l])/            302776320 - (271933200353267*et^14*Cos[14*l])/107827200) +          mut2m*\[Delta]*((150*et + (16425*et^3)/16 + (234455*et^5)/64 +              (19679855*et^7)/2048 + (257856809*et^9)/12288 +              (95623801327*et^11)/2359296 + (14201338585537*et^13)/198180864)*            Cos[l] + ((975*et^2)/4 + (14425*et^4)/8 + (411415*et^6)/64 +              (8518215*et^8)/512 + (82449925*et^10)/2304 + (976747899*et^12)/              14336 + (1472736605129*et^14)/12386304)*Cos[2*l] +            ((4875*et^3)/16 + (336375*et^5)/128 + (19326825*et^7)/2048 +              (12381855*et^9)/512 + (94261959531*et^11)/1835008 +              (2836654397649*et^13)/29360128)*Cos[3*l] +            ((9665*et^4)/32 + (227165*et^6)/64 + (826345*et^8)/64 +              (37800859*et^10)/1152 + (1975670127*et^12)/28672 +              (11905083968999*et^14)/92897280)*Cos[4*l] +            ((22355*et^5)/128 + (9425155*et^7)/2048 + (91432835*et^9)/5376 +              (1416660751315*et^11)/33030144 + (211848461114005*et^13)/              2378170368)*Cos[5*l] + ((-1455*et^6)/8 + (20927295*et^8)/3584 +              (89617833*et^10)/4096 + (6279645217*et^12)/114688 +              (258017828571*et^14)/2293760)*Cos[6*l] +            ((-1921755*et^7)/2048 + (181022275*et^9)/24576 +              (392022389773*et^11)/14155776 + (11682461688527*et^13)/169869312)*            Cos[7*l] + ((-1060735*et^8)/448 + (259769225*et^10)/27648 +              (1488800771*et^12)/43008 + (4361766669959*et^14)/51093504)*            Cos[8*l] + ((-280915617*et^9)/57344 + (45308147949*et^11)/              3670016 + (6906664092411*et^13)/161480704)*Cos[9*l] +            ((-1017088955*et^10)/110592 + (64341164815*et^12)/3784704 +              (21304275852995*et^14)/408748032)*Cos[10*l] +            ((-1613466424987*et^11)/99090432 + (58948248569699*et^13)/              2378170368)*Cos[11*l] + ((-4369828201*et^12)/157696 +              (1253914133859*et^14)/32800768)*Cos[12*l] -            (1198810276669427*et^13*Cos[13*l])/26159874048 -            (281442435787151*et^14*Cos[14*l])/3795517440) +          mut2p*((576*et + (85737*et^3)/16 + (1404145*et^5)/64 +              (382704373*et^7)/6144 + (17602292413*et^9)/122880 +              (5642140417997*et^11)/19660800 + (2583054558162347*et^13)/              4954521600 - 172*et*\[Nu] - (15177*et^3*\[Nu])/8 -              (266485*et^5*\[Nu])/32 - (226463387*et^7*\[Nu])/9216 -              (889845439*et^9*\[Nu])/15360 - (3483125587519*et^11*\[Nu])/              29491200 - (1615592542883201*et^13*\[Nu])/7431782400)*Cos[l] +            ((2223*et^2)/4 + (65069*et^4)/8 + (2276817*et^6)/64 +              (156995117*et^8)/1536 + (5628985*et^10)/24 + (301140091919*et^12)/              645120 + (260565161374951*et^14)/309657600 - 144*et^2*\[Nu] -              (8333*et^4*\[Nu])/3 - (422967*et^6*\[Nu])/32 -              (5077359*et^8*\[Nu])/128 - (3233211991*et^10*\[Nu])/34560 -              (153048785999*et^12*\[Nu])/806400 - (17910220319759*et^14*\[Nu])/              51609600)*Cos[2*l] + ((-5781*et^3)/16 + (1166265*et^5)/128 +              (478285173*et^7)/10240 + (2842163007*et^9)/20480 +              (588500742555*et^11)/1835008 + (467918951401107*et^13)/              734003200 + (1341*et^3*\[Nu])/8 - (189729*et^5*\[Nu])/64 -              (17468253*et^7*\[Nu])/1024 - (13631361*et^9*\[Nu])/256 -              (581447017143*et^11*\[Nu])/4587520 - (94355446584327*et^13*\[Nu])/              367001600)*Cos[3*l] + ((-95051*et^4)/32 + (2372037*et^6)/320 +              (10572553*et^8)/192 + (2332622129*et^10)/13440 +              (131337567317*et^12)/322560 + (376897712144351*et^14)/464486400 +              (12005*et^4*\[Nu])/12 - (8481*et^6*\[Nu])/4 -              (1897183*et^8*\[Nu])/96 - (3990839897*et^10*\[Nu])/60480 -              (206196939037*et^12*\[Nu])/1290240 - (9443940812927*et^14*\[Nu])/              29030400)*Cos[4*l] + ((-1106531*et^5)/128 + (10599313*et^7)/              6144 + (5121292747*et^9)/86016 + (2271167748161*et^11)/              11010048 + (1178033338996151*et^13)/2378170368 +              (176755*et^5*\[Nu])/64 + (2683225*et^7*\[Nu])/9216 -              (32114725*et^9*\[Nu])/1536 - (1284751086275*et^11*\[Nu])/              16515072 - (689810625598025*et^13*\[Nu])/3567255552)*Cos[5*l] +            ((-3144891*et^6)/160 - (33941529*et^8)/3584 + (8394411789*et^10)/              143360 + (135359953877*et^12)/573440 + (6714968441829*et^14)/              11468800 + (195843*et^6*\[Nu])/32 + (4446585*et^8*\[Nu])/896 -              (1427459703*et^10*\[Nu])/71680 - (12660572047*et^12*\[Nu])/              143360 - (1304888140029*et^14*\[Nu])/5734400)*Cos[6*l] +            ((-1218840829*et^7)/30720 - (6761836069*et^9)/245760 +              (236161802111*et^11)/4718592 + (1111259071118821*et^13)/              4246732800 + (111960967*et^7*\[Nu])/9216 + (9739477*et^9*\[Nu])/              768 - (21073659467*et^11*\[Nu])/1310720 -              (618227130108343*et^13*\[Nu])/6370099200)*Cos[7*l] +            ((-200398519*et^8)/2688 - (1134468493*et^10)/21504 +              (60225487939*et^12)/1935360 + (360130956469087*et^14)/              1277337600 + (60600685*et^8*\[Nu])/2688 +              (4385949349*et^10*\[Nu])/181440 - (10347796217*et^12*\[Nu])/              1209600 - (33026484521417*et^14*\[Nu])/319334400)*Cos[8*l] +            ((-76542801609*et^9)/573440 - (7612218839403*et^11)/91750400 -              (11902443030711*et^13)/4037017600 + (204610803*et^9*\[Nu])/5120 +              (1824086545587*et^11*\[Nu])/45875200 + (7601755711791*et^13*               \[Nu])/2018508800)*Cos[9*l] + ((-6616323153*et^10)/28672 -              (3760245197033*et^12)/34062336 - (24896142239351*et^14)/              408748032 + (79555722395*et^10*\[Nu])/1161216 +              (499961138395*et^12*\[Nu])/8515584 + (4624394448215*et^14*\[Nu])/              204374016)*Cos[10*l] + ((-320760045288497*et^11)/825753600 -              (6928955336198327*et^13)/59454259200 + (47271357415633*et^11*               \[Nu])/412876800 + (6956500402108121*et^13*\[Nu])/89181388800)*            Cos[11*l] + ((-1009714391701*et^12)/1576960 -              (51825697558521*et^14)/820019200 + (1478525846239*et^12*\[Nu])/              7884800 + (4622554035339*et^14*\[Nu])/51251200)*Cos[12*l] +            ((-678594456186220921*et^13)/653996851200 +              (296385266105273743*et^13*\[Nu])/980995276800)*Cos[13*l] +            ((-31463986371108749*et^14)/18977587200 +              (4556788225275919*et^14*\[Nu])/9488793600)*Cos[14*l])) +        x^7*(sigmat2m*\[Delta]*((1556*et + (34643*et^3)/2 + (1369715*et^5)/16 +              (659742475*et^7)/2304 + (139879144717*et^9)/184320 +              (12692270311681*et^11)/7372800 + (12977171707485473*et^13)/              3715891200)*Cos[l] + (480*et^2 + (60424*et^4)/3 +              (5780825*et^6)/48 + (412100947*et^8)/960 + (20169421543*et^10)/              17280 + (647325025339*et^12)/241920 + (84347340107039*et^14)/              15482880)*Cos[2*l] + ((-8999*et^3)/2 + (302359*et^5)/32 +              (32070317*et^7)/256 + (5290137627*et^9)/10240 +              (1697287422849*et^11)/1146880 + (127342026904923*et^13)/36700160)*            Cos[3*l] + ((-50746*et^4)/3 - (339142*et^6)/15 +              (1422037*et^8)/16 + (3262661953*et^10)/6048 +              (659294198705*et^12)/387072 + (8029964554483*et^14)/1935360)*            Cos[4*l] + ((-1378989*et^5)/32 - (203091065*et^7)/2304 -              (1063289699*et^9)/129024 + (31027070075*et^11)/65536 +              (3233359604529713*et^13)/1783627776)*Cos[5*l] +            ((-7511911*et^6)/80 - (91197203*et^8)/448 - (197931365*et^10)/              1024 + (4071139419*et^12)/14336 + (144886648609*et^14)/81920)*            Cos[6*l] + ((-432222503*et^7)/2304 - (143394443437*et^9)/368640 -              (4449515236313*et^11)/8847360 - (46443193321357*et^13)/637009920)*            Cos[7*l] + ((-2381622979*et^8)/6720 - (17253569117*et^10)/25920 -              (89538452237*et^12)/90720 - (2965436362171*et^14)/4561920)*            Cos[8*l] + ((-184561966587*et^9)/286720 - (1718897466939*et^11)/              1638400 - (1732332474845703*et^13)/1009254400)*Cos[9*l] +            ((-659132987069*et^10)/580608 - (19600521625513*et^12)/12773376 -              (26013136847531*et^14)/9289728)*Cos[10*l] +            ((-605919472624181*et^11)/309657600 - (92156367847160273*et^13)/              44590694400)*Cos[11*l] + ((-2610600528113*et^12)/788480 -              (463215880833*et^14)/186368)*Cos[12*l] -            (541251845240873171*et^13*Cos[13*l])/98099527680 -            (574167368933611*et^14*Cos[14*l])/63258624) +          mut3p*((630*et + (22785*et^3)/4 + (813925*et^5)/32 +              (41035745*et^7)/512 + (5019685901*et^9)/24576 +              (1329183737599*et^11)/2949120 + (49313049582289*et^13)/55050240)*            Cos[l] + (735*et^2 + 8400*et^4 + (1274525*et^6)/32 +              (49100249*et^8)/384 + (83789559*et^10)/256 + (116331342703*et^12)/              161280 + (8845316197135*et^14)/6193152)*Cos[2*l] +            ((1155*et^3)/4 + (601545*et^5)/64 + (26020239*et^7)/512 +              (694850985*et^9)/4096 + (201857899455*et^11)/458752 +              (71427300864309*et^13)/73400320)*Cos[3*l] +            ((-4515*et^4)/4 + (63049*et^6)/8 + (5556479*et^8)/96 +              (278174825*et^10)/1344 + (141779652803*et^12)/258048 +              (444511212263*et^14)/362880)*Cos[4*l] +            ((-272195*et^5)/64 + (1220805*et^7)/512 + (5086035385*et^9)/86016 +              (1968358538855*et^11)/8257536 + (260001132706775*et^13)/              396361728)*Cos[5*l] + ((-329181*et^6)/32 - (8248749*et^8)/896 +              (741824625*et^10)/14336 + (7480250733*et^12)/28672 +              (868894097691*et^14)/1146880)*Cos[6*l] +            ((-10828469*et^7)/512 - (1461829565*et^9)/49152 +              (113077749785*et^11)/3538944 + (38281682605789*et^13)/141557760)*            Cos[7*l] + ((-107131303*et^8)/2688 - (253386593*et^10)/4032 -              (1234060601*et^12)/241920 + (3343539827189*et^14)/12773376)*            Cos[8*l] + ((-8152809633*et^9)/114688 - (517494835107*et^11)/              4587520 - (26462285129853*et^13)/403701760)*Cos[9*l] +            ((-15746716745*et^10)/129024 - (1568281808965*et^12)/8515584 -              (32128088752565*et^14)/204374016)*Cos[10*l] +            ((-25232978926219*et^11)/123863040 - (556349959562987*et^13)/              1981808640)*Cos[11*l] + ((-524735662833*et^12)/1576960 -              (206812382643*et^14)/512512)*Cos[12*l] -            (11646040954349429*et^13*Cos[13*l])/21799895040 -            (1604943391481401*et^14*Cos[14*l])/1897758720) +          mut2m*\[Delta]*(((7465*et)/4 + (1454261*et^3)/64 +              (44349487*et^5)/384 + (201851737657*et^7)/516096 +              (4307915835529*et^9)/4128768 + (11773297400123423*et^11)/              4954521600 + (62860231075886903*et^13)/13005619200 -              460*et*\[Nu] - (208135*et^3*\[Nu])/32 - (13536235*et^5*\[Nu])/              384 - (4560924365*et^7*\[Nu])/36864 - (49801151803*et^9*\[Nu])/              147456 - (55325767658183*et^11*\[Nu])/70778880 -              (1366657944346459*et^13*\[Nu])/849346560)*Cos[l] +            ((3625*et^2)/2 + (3354919*et^4)/96 + (36867265*et^6)/192 +              (426723847471*et^8)/645120 + (243913944133*et^10)/138240 +              (216463521561169*et^12)/54190080 + (209663794289650139*et^14)/              26011238400 - (2075*et^2*\[Nu])/4 - (253555*et^4*\[Nu])/24 -              (23293085*et^6*\[Nu])/384 - (247144103*et^8*\[Nu])/1152 -              (16100141141*et^10*\[Nu])/27648 - (258344613115*et^12*\[Nu])/              193536 - (202072608494563*et^14*\[Nu])/74317824)*Cos[2*l] +            ((-68265*et^3)/64 + (10018539*et^5)/256 + (2106121545*et^7)/8192 +              (211435264539*et^9)/229376 + (637596372496941*et^11)/256901120 +              (28851291794144403*et^13)/5138022400 + (795*et^3*\[Nu])/32 -              (3342465*et^5*\[Nu])/256 - (348226515*et^7*\[Nu])/4096 -              (2522728479*et^9*\[Nu])/8192 - (438884052075*et^11*\[Nu])/              524288 - (560404577337831*et^13*\[Nu])/293601280)*Cos[3*l] +            ((-3548329*et^4)/384 + (114651439*et^6)/3840 + (4946135575*et^8)/              16128 + (3993715026409*et^10)/3386880 + (175220007519881*et^12)/              54190080 + (286417290394712569*et^14)/39016857600 +              (167245*et^4*\[Nu])/96 - (2456405*et^6*\[Nu])/192 -              (124535549*et^8*\[Nu])/1152 - (19751724871*et^10*\[Nu])/48384 -              (3460668814721*et^12*\[Nu])/3096576 - (708377004240971*et^14*               \[Nu])/278691840)*Cos[4*l] + ((-20665331*et^5)/768 -              (1047407315*et^7)/516096 + (4778466623057*et^9)/14450688 +              (3961935278370035*et^11)/2774532096 + (201173350828090729*et^13)/              49941577728 + (4331345*et^5*\[Nu])/768 - (283875545*et^7*\[Nu])/              36864 - (66171756605*et^9*\[Nu])/516096 -              (102320729401615*et^11*\[Nu])/198180864 -              (20420821029889685*et^13*\[Nu])/14269022208)*Cos[5*l] +            ((-545477841*et^6)/8960 - (7033588893*et^8)/100352 +              (1262601726291*et^10)/4014080 + (26592957097281*et^12)/16056320 +              (1562436491118087*et^14)/321126400 + (1716465*et^6*\[Nu])/128 +              (678951*et^8*\[Nu])/128 - (8180216559*et^10*\[Nu])/57344 -              (9058490449*et^12*\[Nu])/14336 - (8179953193401*et^14*\[Nu])/              4587520)*Cos[6*l] + ((-62925880925*et^7)/516096 -              (228350268031*et^9)/1179648 + (203645747400847*et^11)/849346560 +              (5882078370423689*et^13)/3185049600 + (1025913745*et^7*\[Nu])/              36864 + (8992590019*et^9*\[Nu])/294912 -              (12552171645265*et^11*\[Nu])/84934656 -              (3842037798326819*et^13*\[Nu])/5096079360)*Cos[7*l] +            ((-256023820733*et^8)/1128960 - (32435096823559*et^10)/81285120 +              (13779680273999*et^12)/162570240 + (212086633835588453*et^14)/              107296358400 + (245974567*et^8*\[Nu])/4608 +              (42636839681*et^10*\[Nu])/580608 - (161502220981*et^12*\[Nu])/              1161216 - (67512629974087*et^14*\[Nu])/76640256)*Cos[8*l] +            ((-2575541025423*et^9)/6422528 - (1855268369730513*et^11)/              2569011200 - (1220702944364991*et^13)/7064780800 +              (22293525813*et^9*\[Nu])/229376 + (5169896170713*et^11*\[Nu])/              36700160 - (179307702672597*et^13*\[Nu])/1614807040)*Cos[9*l] +            ((-44430530833783*et^10)/65028096 - (3462295639917487*et^12)/              2861236224 - (18912694988973151*et^14)/34334834688 +              (791904426095*et^10*\[Nu])/4644864 + (3066017585465*et^12*\[Nu])/              12773376 - (139768233002155*et^14*\[Nu])/2452488192)*Cos[10*l] +            ((-235365158483147363*et^11)/208089907200 -              (2401653342652143049*et^13)/1248539443200 +              (123483683104469*et^11*\[Nu])/424673280 +              (26894608315996753*et^13*\[Nu])/71345111040)*Cos[11*l] +            ((-80780456056257*et^12)/44154880 - (67506410216801613*et^14)/              22960537600 + (611986909393*et^12*\[Nu])/1261568 +              (18136057457787*et^14*\[Nu])/32800768)*Cos[12*l] +            ((-39864944365599637787*et^13)/13733933875200 +              (89132357294079977*et^13*\[Nu])/112113745920)*Cos[13*l] +            ((-7221966575415991921*et^14)/1594117324800 +              (29238759383523973*et^14*\[Nu])/22773104640)*Cos[14*l]) +          sigmat2p*((7572*et + (208011*et^3)/2 + (27497033*et^5)/48 +              (523142203*et^7)/256 + (347170180079*et^9)/61440 +              (292145632815451*et^11)/22118400 + (33937732264767227*et^13)/              1238630400 - 3352*et*\[Nu] - 49511*et^3*\[Nu] -              (6840787*et^5*\[Nu])/24 - (1204727659*et^7*\[Nu])/1152 -              (271708672291*et^9*\[Nu])/92160 - (77304775569167*et^11*\[Nu])/              11059200 - (27235847148840467*et^13*\[Nu])/1857945600)*Cos[l] +            (-64*et^2 + 112240*et^4 + (12702243*et^6)/16 + (8818383461*et^8)/              2880 + (10055674465*et^10)/1152 + (925457631893*et^12)/44800 +              (9994277288048153*et^14)/232243200 + 592*et^2*\[Nu] -              (142808*et^4*\[Nu])/3 - (4471345*et^6*\[Nu])/12 -              (1084141091*et^8*\[Nu])/720 - (19079072603*et^10*\[Nu])/4320 -              (460462327111*et^12*\[Nu])/43200 - (1308053250878249*et^14*\[Nu])/              58060800)*Cos[2*l] + ((-74111*et^3)/2 + (8455*et^5)/32 +              (935113561*et^7)/1280 + (36234137691*et^9)/10240 +              (12468176852361*et^11)/1146880 + (4873326645982743*et^13)/              183500800 + 16755*et^3*\[Nu] + (210027*et^5*\[Nu])/16 -              (198695769*et^7*\[Nu])/640 - (8526133293*et^9*\[Nu])/5120 -              (3064845705597*et^11*\[Nu])/573440 - (1230091049542653*et^13*               \[Nu])/91750400)*Cos[3*l] + (-133648*et^4 - (1588423*et^6)/5 +              (34202761*et^8)/144 + (33251837683*et^10)/10080 +              (1102470569233*et^12)/92160 + (2702504357380843*et^14)/87091200 +              (168776*et^4*\[Nu])/3 + (2576588*et^6*\[Nu])/15 -              (5361461*et^8*\[Nu])/180 - (10898748703*et^10*\[Nu])/7560 -              (2750567223053*et^12*\[Nu])/483840 - (66716277682811*et^14*\[Nu])/              4354560)*Cos[4*l] + ((-33037111*et^5)/96 - (249299817*et^7)/              256 - (39194611937*et^9)/43008 + (25117419027847*et^11)/              12386304 + (6912234671398283*et^13)/594542592 +              (6644117*et^5*\[Nu])/48 + (564781793*et^7*\[Nu])/1152 +              (37313124629*et^9*\[Nu])/64512 - (4200545565539*et^11*\[Nu])/              6193152 - (4679826224199419*et^13*\[Nu])/891813888)*Cos[5*l] +            ((-61001767*et^6)/80 - (965800247*et^8)/448 - (108478268839*et^10)/              35840 - (50401967369*et^12)/71680 + (26738532754491*et^14)/              2867200 + (5911431*et^6*\[Nu])/20 + (593541237*et^8*\[Nu])/560 +              (14904608763*et^10*\[Nu])/8960 + (15052992709*et^12*\[Nu])/              17920 - (538893800743*et^14*\[Nu])/143360)*Cos[6*l] +            ((-1981142771*et^7)/1280 - (168485687109*et^9)/40960 -              (173066881902691*et^11)/26542080 - (5776463489782811*et^13)/              1061683200 + (3344755411*et^7*\[Nu])/5760 +              (370535277043*et^9*\[Nu])/184320 + (45388214055527*et^11*\[Nu])/              13271040 + (5398592408942243*et^13*\[Nu])/1592524800)*Cos[7*l] +            ((-59751446317*et^8)/20160 - (86535599753*et^10)/12096 -              (1804200338861*et^12)/151200 - (6158605151846687*et^14)/              479001600 + (5438797717*et^8*\[Nu])/5040 +              (159636503029*et^10*\[Nu])/45360 + (345470463313*et^12*\[Nu])/              56700 + (876367548534041*et^14*\[Nu])/119750400)*Cos[8*l] +            ((-1560552095547*et^9)/286720 - (133171326088581*et^11)/11468800 -              (20165386870803831*et^13)/1009254400 + (276200514501*et^9*\[Nu])/              143360 + (33388374992577*et^11*\[Nu])/5734400 +              (5035981990014357*et^13*\[Nu])/504627200)*Cos[9*l] +            ((-1873942618423*et^10)/193536 - (10803543759413*et^12)/608256 -              (9705127726443619*et^14)/306561024 + (484310436865*et^10*\[Nu])/              145152 + (29435845753733*et^12*\[Nu])/3193344 +              (1182619601550763*et^14*\[Nu])/76640256)*Cos[10*l] +            ((-15606743045139031*et^11)/928972800 - (381015044966048747*et^13)/              14863564800 + (2620293372246227*et^11*\[Nu])/464486400 +              (313494792428239547*et^13*\[Nu])/22295347200)*Cos[11*l] +            ((-112610803320437*et^12)/3942400 - (1775588702521639*et^14)/              51251200 + (1317010291547*et^12*\[Nu])/140800 +              (265702020960347*et^14*\[Nu])/12812800)*Cos[12*l] +            ((-7808041320721112869*et^13)/163499212800 +              (3742585557790767397*et^13*\[Nu])/245248819200)*Cos[13*l] +            ((-1120382101621560643*et^14)/14233190400 +              (17477055400677143*et^14*\[Nu])/711659520)*Cos[14*l]) +          mut2p*(((21457*et)/4 + (4493501*et^3)/64 + (144419707*et^5)/384 +              (680017630225*et^7)/516096 + (74254549467557*et^9)/20643840 +              (41255598289231511*et^11)/4954521600 + (891764871717986669*et^13)/              52022476800 - (5075*et*\[Nu])/2 - (634787*et^3*\[Nu])/16 -              (89373973*et^5*\[Nu])/384 - (110952377023*et^7*\[Nu])/129024 -              (25092083288857*et^9*\[Nu])/10321920 - (1429114297453501*et^11*               \[Nu])/247726080 - (2517676228518774551*et^13*\[Nu])/              208089907200 + (1417*et*\[Nu]^2)/6 + (178841*et^3*\[Nu]^2)/32 +              (3672859*et^5*\[Nu]^2)/96 + (16957100857*et^7*\[Nu]^2)/110592 +              (134500294793*et^9*\[Nu]^2)/294912 + (15869783010901*et^11*               \[Nu]^2)/14155776 + (21520817113593277*et^13*\[Nu]^2)/              8918138880)*Cos[l] + ((5257*et^2)/2 + (8949991*et^4)/96 +              (223620713*et^6)/384 + (1376035664071*et^8)/645120 +              (101959645601*et^10)/17280 + (3707362158623807*et^12)/270950400 +              (730437175763016503*et^14)/26011238400 + (4381*et^2*\[Nu])/4 -              (973495*et^4*\[Nu])/24 - (124496477*et^6*\[Nu])/384 -              (105405161543*et^8*\[Nu])/80640 - (527389161061*et^10*\[Nu])/              138240 - (620617763458349*et^12*\[Nu])/67737600 -              (250734403731589867*et^14*\[Nu])/13005619200 - 116*et^2*\[Nu]^2 +              (55312*et^4*\[Nu]^2)/9 + (883775*et^6*\[Nu]^2)/16 +              (85649399*et^8*\[Nu]^2)/360 + (9393809377*et^10*\[Nu]^2)/12960 +              (868291843319*et^12*\[Nu]^2)/483840 + (89736683487769*et^14*               \[Nu]^2)/23224320)*Cos[2*l] + ((-1016145*et^3)/64 +              (14493195*et^5)/256 + (27127152549*et^7)/40960 +              (3135459798999*et^9)/1146880 + (2021796906252309*et^11)/              256901120 + (95167797025204683*et^13)/5138022400 +              (257283*et^3*\[Nu])/16 + (2037813*et^5*\[Nu])/256 -              (612190635*et^7*\[Nu])/2048 - (176179828827*et^9*\[Nu])/114688 -              (310316101896663*et^11*\[Nu])/64225280 -              (122897192179718241*et^13*\[Nu])/10276044800 -              (53613*et^3*\[Nu]^2)/32 + (1521*et^5*\[Nu]^2)/16 +              (1137969177*et^7*\[Nu]^2)/20480 + (23825755751*et^9*\[Nu]^2)/              81920 + (17244466970247*et^11*\[Nu]^2)/18350080 +              (349244246557519*et^13*\[Nu]^2)/146800640)*Cos[3*l] +            ((-25383145*et^4)/384 - (326140241*et^6)/3840 + (43939872467*et^8)/              80640 + (2063839949705*et^10)/677376 + (257046363092149*et^12)/              27095040 + (897091677717761401*et^14)/39016857600 +              (5113945*et^4*\[Nu])/96 + (134941943*et^6*\[Nu])/960 -              (3923872093*et^8*\[Nu])/40320 - (2500368204491*et^10*\[Nu])/              1693440 - (589453689188617*et^12*\[Nu])/108380160 -              (138781998624180769*et^14*\[Nu])/9754214400 -              (102041*et^4*\[Nu]^2)/18 - (1407267*et^6*\[Nu]^2)/80 +              (1809929*et^8*\[Nu]^2)/60 + (13694779729*et^10*\[Nu]^2)/45360 +              (2124700673563*et^12*\[Nu]^2)/1935360 +              (336258077147873*et^14*\[Nu]^2)/116121600)*Cos[4*l] +            ((-135239531*et^5)/768 - (207540312731*et^7)/516096 +              (1700836333169*et^9)/14450688 + (8118262830737291*et^11)/              2774532096 + (529200544394345149*et^13)/49941577728 +              (101171387*et^5*\[Nu])/768 + (53058826385*et^7*\[Nu])/129024 +              (2695791715007*et^9*\[Nu])/7225344 - (693591118646129*et^11*               \[Nu])/693633024 - (548023063951613063*et^13*\[Nu])/              99883155456 - (228075*et^5*\[Nu]^2)/16 -              (6075266435*et^7*\[Nu]^2)/110592 - (36532019135*et^9*\[Nu]^2)/              1032192 + (5531489307185*et^11*\[Nu]^2)/22020096 +              (25191256849750295*et^13*\[Nu]^2)/21403533312)*Cos[5*l] +            ((-3525638031*et^6)/8960 - (500405660793*et^8)/501760 -              (621351531729*et^10)/802816 + (34832113881153*et^12)/16056320 +              (3521418489720723*et^14)/321126400 + (1271694171*et^6*\[Nu])/              4480 + (56339850153*et^8*\[Nu])/62720 +              (2487256217961*et^10*\[Nu])/2007040 + (137658716263*et^12*\[Nu])/              2007040 - (764303553458029*et^14*\[Nu])/160563200 -              (1244359*et^6*\[Nu]^2)/40 - (34709097*et^8*\[Nu]^2)/280 -              (1444400269*et^10*\[Nu]^2)/8960 + (3408935959*et^12*\[Nu]^2)/              30720 + (409973334749*et^14*\[Nu]^2)/358400)*Cos[6*l] +            ((-2057621226217*et^7)/2580480 - (11861323804787*et^9)/5898240 -              (1981571152084217*et^11)/849346560 + (3291669350190013*et^13)/              6370099200 + (72705607043*et^7*\[Nu])/129024 +              (1008642335459*et^9*\[Nu])/589824 + (566522358522599*et^11*\[Nu])/              212336640 + (49771188617621393*et^13*\[Nu])/25480396800 -              (34481498929*et^7*\[Nu]^2)/552960 - (713810141581*et^9*\[Nu]^2)/              2949120 - (158802946895957*et^11*\[Nu]^2)/424673280 -              (1182851518318141*et^13*\[Nu]^2)/7644119040)*Cos[7*l] +            ((-1712465193413*et^8)/1128960 - (294738955120879*et^10)/81285120 -              (3917200874902433*et^12)/812851200 - (252737897458432459*et^14)/              107296358400 + (1195277289917*et^8*\[Nu])/1128960 +              (60747370021567*et^10*\[Nu])/20321280 +              (990378686519351*et^12*\[Nu])/203212800 +              (8269215849490903*et^14*\[Nu])/1676505600 -              (1189806377*et^8*\[Nu]^2)/10080 - (943672671761*et^10*\[Nu]^2)/              2177280 - (36694293899*et^12*\[Nu]^2)/51840 -              (22646770639159*et^14*\[Nu]^2)/38320128)*Cos[8*l] +            ((-88618322101347*et^9)/32112640 - (15576704329791321*et^11)/              2569011200 - (120958207787239479*et^13)/14129561600 +              (30694665403167*et^9*\[Nu])/16056320 + (631007620825611*et^11*               \[Nu])/128450560 + (41762334226832931*et^13*\[Nu])/5138022400 -              (98333878847*et^9*\[Nu]^2)/458752 - (26816510085639*et^11*               \[Nu]^2)/36700160 - (973469552935721*et^13*\[Nu]^2)/807403520)*            Cos[9*l] + ((-315774395362303*et^10)/65028096 -              (27356001161342527*et^12)/2861236224 - (479951895901060795*et^14)/              34334834688 + (108891755417819*et^10*\[Nu])/32514048 +              (2745776837894675*et^12*\[Nu])/357654528 +              (219402650105089397*et^14*\[Nu])/17167417344 -              (164241954125*et^10*\[Nu]^2)/435456 - (15018684654385*et^12*               \[Nu]^2)/12773376 - (9196231406755*et^14*\[Nu]^2)/4790016)*            Cos[10*l] + ((-1732562995582393211*et^11)/208089907200 -              (17877001748642511973*et^13)/1248539443200 +              (59608450581170941*et^11*\[Nu])/10404495360 +              (28634796317061909671*et^13*\[Nu])/2497078886400 -              (1924496182257781*et^11*\[Nu]^2)/2972712960 -              (194705847336404731*et^13*\[Nu]^2)/107017666560)*Cos[11*l] +            ((-3086797305341031*et^12)/220774400 - (467906567935228941*et^14)/              22960537600 + (2122310709824533*et^12*\[Nu])/220774400 +              (93987955845160997*et^14*\[Nu])/5740134400 -              (515219666389*et^12*\[Nu]^2)/473088 - (111406437479747*et^14*               \[Nu]^2)/41000960)*Cos[12*l] +            ((-316989858408580972187*et^13)/13733933875200 +              (39637703178724448699*et^13*\[Nu])/2497078886400 -              (2121066863845757957*et^13*\[Nu]^2)/1177194332160)*Cos[13*l] +            ((-59873755228335287509*et^14)/1594117324800 +              (20611392902153672777*et^14*\[Nu])/797058662400 -              (6973054133616101*et^14*\[Nu]^2)/2372198400)*Cos[14*l]))))/(G*M)


(* ::Text:: *)
(*Oscillating part of the phase up to order 14 in et, Eq. (3.39)*)


Wxetl14 = (2*et - et^3/4 + (5*et^5)/96 + (107*et^7)/4608 +        (6217*et^9)/368640 + (565879*et^11)/44236800 +        (75257101*et^13)/7431782400)*Sin[l] +      ((5*et^2)/4 - (11*et^4)/24 + (17*et^6)/192 + (43*et^8)/5760 +        (677*et^10)/69120 + (7237*et^12)/967680 + (201221*et^14)/33177600)*      Sin[2*l] + ((13*et^3)/12 - (43*et^5)/64 + (95*et^7)/512 -        (973*et^9)/61440 + (19503*et^11)/2293760 + (1839669*et^13)/367001600)*      Sin[3*l] + ((103*et^4)/96 - (451*et^6)/480 + (4123*et^8)/11520 -        (1619*et^10)/24192 + (111929*et^12)/7741440 +        (1004561*et^14)/348364800)*Sin[4*l] +      ((1097*et^5)/960 - (5957*et^7)/4608 + (164921*et^9)/258048 -        (4305913*et^11)/24772608 + (130821245*et^13)/3567255552)*Sin[5*l] +      ((1223*et^6)/960 - (7913*et^8)/4480 + (7751*et^10)/7168 -        (82021*et^12)/215040 + (272257*et^14)/2867200)*Sin[6*l] +      ((47273*et^7)/32256 - (1773271*et^9)/737280 + (93521303*et^11)/53084160 -        (4855133971*et^13)/6370099200)*Sin[7*l] +      ((556403*et^8)/322560 - (4745483*et^10)/1451520 +        (32431949*et^12)/11612160 - (2743090943*et^14)/1916006400)*Sin[8*l] +      ((10661993*et^9)/5160960 - (101836961*et^11)/22937600 +        (8755984901*et^13)/2018508800)*Sin[9*l] +      ((7281587*et^10)/2903040 - (76972457*et^12)/12773376 +        (2032943839*et^14)/306561024)*Sin[10*l] +      ((62929017101*et^11)/20437401600 - (729210780611*et^13)/89181388800)*      Sin[11*l] + ((7218065*et^12)/1892352 - (324886787*et^14)/29286400)*      Sin[12*l] + (60718862681977*et^13*Sin[13*l])/12752938598400 +      (595953719897*et^14*Sin[14*l])/99632332800 +      mut2p*x^5*((150*et + (1755*et^3)/2 + (90627*et^5)/32 +          (2647667*et^7)/384 + (580792223*et^9)/40960 + (63975579473*et^11)/          2457600 + (109075456429447*et^13)/2477260800)*Sin[l] +        ((405*et^2)/4 + (2375*et^4)/4 + (118581*et^6)/64 +          (5596167*et^8)/1280 + (25228369*et^10)/2880 + (56414339*et^12)/3584 +          (449939777177*et^14)/17203200)*Sin[2*l] +        ((165*et^3)/2 + (32925*et^5)/64 + (25131*et^7)/16 +          (74095227*et^9)/20480 + (8139730563*et^11)/1146880 +          (4597366333809*et^13)/367001600)*Sin[3*l] +        ((547*et^4)/8 + (78549*et^6)/160 + (235507*et^8)/160 +          (535570157*et^10)/161280 + (366666169*et^12)/57344 +          (1719779917459*et^14)/154828800)*Sin[4*l] +        ((16563*et^5)/320 + (95063*et^7)/192 + (41680531*et^9)/28672 +          (4428923951*et^11)/1376256 + (7242595196267*et^13)/1189085184)*        Sin[5*l] + ((8883*et^6)/320 + (4667217*et^8)/8960 +          (15172191*et^10)/10240 + (184841071*et^12)/57344 +          (34415481141*et^14)/5734400)*Sin[6*l] +        ((-24289*et^7)/2688 + (327334321*et^9)/573440 + (10596311713*et^11)/          6881280 + (49062508487561*et^13)/14863564800)*Sin[7*l] +        ((-2356969*et^8)/35840 + (45222661*et^10)/69120 +          (92721687*et^12)/57344 + (2925157935037*et^14)/851558400)*Sin[8*l] +        ((-87369993*et^9)/573440 + (9045953437*et^11)/11468800 +          (311755608831*et^13)/183500800)*Sin[9*l] +        ((-547477937*et^10)/1935360 + (632992949*et^12)/630784 +          (120091071305*et^14)/68124672)*Sin[10*l] +        ((-180629272321*et^11)/378470400 + (439902853719113*et^13)/          326998425600)*Sin[11*l] + ((-481769293*et^12)/630784 +          (1547592851919*et^14)/820019200)*Sin[12*l] -        (456933114483691*et^13*Sin[13*l])/386452684800 -        (39622076908261*et^14*Sin[14*l])/22140518400) +      x*((10*et + (27*et^3)/2 + (7423*et^5)/480 + (28627*et^7)/4608 +          (46137751*et^9)/2580480 + (54592963*et^11)/8847360 +          (6535738391*et^13)/1061683200 - et*\[Nu] - (5*et^3*\[Nu])/4 -          (259*et^5*\[Nu])/192 - (1697*et^7*\[Nu])/9216 -          (1487239*et^9*\[Nu])/1032192 - (13396129*et^11*\[Nu])/88473600 -          (2083703929*et^13*\[Nu])/14863564800 + (635*et^6*Cos[l])/96 +          (31*et^3*Cos[2*l])/2 + (2209*et^5*Cos[2*l])/120 +          (2513909*et^9*Cos[2*l])/107520 - (9*et^3*\[Nu]*Cos[2*l])/4 -          (109*et^5*\[Nu]*Cos[2*l])/48 - (548441*et^9*\[Nu]*Cos[2*l])/215040 +          (9541*et^5*Cos[4*l])/480 + (4159657*et^9*Cos[4*l])/215040 -          (625*et^5*\[Nu]*Cos[4*l])/192 - (207545*et^9*\[Nu]*Cos[4*l])/86016 +          (3264841*et^9*Cos[6*l])/322560 - (108505*et^9*\[Nu]*Cos[6*l])/          129024 + (39359807*et^9*Cos[8*l])/860160 -          (4782969*et^9*\[Nu]*Cos[8*l])/573440)*Sin[l] +        ((31*et^2)/4 + (41*et^4)/24 + (17963*et^8)/5760 +          (215683*et^10)/69120 + (2150123*et^12)/691200 +          (720601753*et^14)/232243200 - et^2*\[Nu] + (et^4*\[Nu])/6 -          (et^6*\[Nu])/6 - (41*et^8*\[Nu])/360 - (1849*et^10*\[Nu])/17280 -          (119711*et^12*\[Nu])/1209600 - (1341763*et^14*\[Nu])/14515200)*        Sin[2*l] + ((6907*et^7)/2560 + (960467*et^11)/458752 +          (764169169*et^13)/367001600 - (1161*et^7*\[Nu])/5120 -          (372321*et^11*\[Nu])/4587520 - (7815663*et^13*\[Nu])/104857600)*        Sin[3*l] + ((821*et^4)/96 - (10*et^6)/3 + (35921*et^8)/11520 +          (310763*et^10)/241920 + (12419339*et^12)/7741440 +          (272183441*et^14)/174182400 - (4*et^4*\[Nu])/3 + (14*et^6*\[Nu])/15 -          (37*et^8*\[Nu])/90 - (11*et^10*\[Nu])/3780 - (311*et^12*\[Nu])/4320 -          (161717*et^14*\[Nu])/2721600)*Sin[4*l] +        ((-154121*et^7)/23040 + (50799299*et^11)/123863040 +          (24991823981*et^13)/17836277760 + (14375*et^7*\[Nu])/9216 +          (6634375*et^11*\[Nu])/49545216 - (616090625*et^13*\[Nu])/7134511104)*        Sin[5*l] + ((763*et^6)/64 - (50681*et^8)/4480 + (273281*et^10)/35840 -          (77187*et^12)/71680 + (4349259*et^14)/2867200 - (81*et^6*\[Nu])/40 +          (1377*et^8*\[Nu])/560 - (6561*et^10*\[Nu])/4480 +          (3807*et^12*\[Nu])/8960 - (27297*et^14*\[Nu])/179200)*Sin[6*l] +        ((2356181*et^7)/161280 + (963692645*et^11)/74317824 -          (172876936937*et^13)/44590694400 - (117649*et^7*\[Nu])/46080 -          (278710481*et^11*\[Nu])/106168320 + (12921507319*et^13*\[Nu])/          12740198400)*Sin[7*l] + ((5863513*et^8)/322560 -          (78461729*et^10)/2903040 + (1272346351*et^12)/58060800 -          (8759129111*et^14)/958003200 - (1024*et^8*\[Nu])/315 +          (15872*et^10*\[Nu])/2835 - (64384*et^12*\[Nu])/14175 +          (1004992*et^14*\[Nu])/467775)*Sin[8*l] +        ((-551436047*et^11)/13762560 + (220521826331*et^13)/6055526400 +          (377854551*et^11*\[Nu])/45875200 - (30807103329*et^13*\[Nu])/          4037017600)*Sin[9*l] + ((84344761*et^10)/2903040 -          (3736502113*et^12)/63866880 + (91068106873*et^14)/1532805120 -          (390625*et^10*\[Nu])/72576 + (2734375*et^12*\[Nu])/228096 -          (119921875*et^14*\[Nu])/9580032)*Sin[10*l] +        ((30376415701*et^11)/817496064 - (82906354903037*et^13)/980995276800 -          (25937424601*et^11*\[Nu])/3715891200 + (440936218217*et^13*\[Nu])/          25480396800)*Sin[11*l] + ((107680079*et^12)/2252800 -          (12414609173*et^14)/102502400 - (17496*et^12*\[Nu])/1925 +          (621108*et^14*\[Nu])/25025)*Sin[12*l] +        ((112558114461491*et^13)/1821848371200 - (23298085122481*et^13*\[Nu])/          1961990553600)*Sin[13*l] + ((7988757825739*et^14)/99632332800 -          (13841287201*et^14*\[Nu])/889574400)*Sin[14*l]) +      x^2*((52*et + (579*et^3)/4 + (61403*et^5)/240 + (30559027*et^7)/80640 +          (2385761*et^9)/9216 + (27472086133*et^11)/88473600 +          (538396563973*et^13)/1486356480 - (235*et*\[Nu])/12 -          (943*et^3*\[Nu])/16 - (1235201*et^5*\[Nu])/11520 -          (156243691*et^7*\[Nu])/967680 - (1091752211*et^9*\[Nu])/8847360 -          (158432909821*et^11*\[Nu])/1061683200 - (892524456317*et^13*\[Nu])/          5096079360 + (et*\[Nu]^2)/12 + (35*et^3*\[Nu]^2)/48 +          (3535*et^5*\[Nu]^2)/2304 + (331627*et^7*\[Nu]^2)/138240 +          (7165481*et^9*\[Nu]^2)/8847360 + (942220699*et^11*\[Nu]^2)/          1061683200 + (171123286093*et^13*\[Nu]^2)/178362777600 +          (313*et^3*Cos[2*l])/4 + (47951*et^5*Cos[2*l])/240 +          (18452411*et^7*Cos[2*l])/53760 - (1205*et^3*\[Nu]*Cos[2*l])/48 -          (202283*et^5*\[Nu]*Cos[2*l])/2880 - (27435601*et^7*\[Nu]*Cos[2*l])/          215040 + (et^3*\[Nu]^2*Cos[2*l])/16 + (1045*et^5*\[Nu]^2*Cos[2*l])/          576 + (34259*et^7*\[Nu]^2*Cos[2*l])/10240 + (10813*et^5*Cos[4*l])/          120 + (1117883*et^7*Cos[4*l])/5376 - (338987*et^5*\[Nu]*Cos[4*l])/          11520 - (1427201*et^7*\[Nu]*Cos[4*l])/21504 -          (1211*et^5*\[Nu]^2*Cos[4*l])/2304 + (15031*et^7*\[Nu]^2*Cos[4*l])/          5120 + (18445183*et^7*Cos[6*l])/161280 -          (81943639*et^7*\[Nu]*Cos[6*l])/1935360 -          (575441*et^7*\[Nu]^2*Cos[6*l])/276480)*Sin[l] +        ((323*et^2)/8 + (1607*et^4)/24 + (69259*et^6)/768 +          (1335439*et^8)/11520 + (1955885*et^10)/13824 +          (202181011*et^12)/1209600 + (358327265993*et^14)/1857945600 -          (163*et^2*\[Nu])/12 - (244*et^4*\[Nu])/9 - (46561*et^6*\[Nu])/1152 -          (912107*et^8*\[Nu])/17280 - (848851*et^10*\[Nu])/12960 -          (567834739*et^12*\[Nu])/7257600 - (253695361783*et^14*\[Nu])/          2786918400 + (et^2*\[Nu]^2)/12 + (31*et^4*\[Nu]^2)/36 +          (257*et^6*\[Nu]^2)/576 + (4969*et^8*\[Nu]^2)/8640 +          (128029*et^10*\[Nu]^2)/207360 + (689479*et^12*\[Nu]^2)/1036800 +          (494624791*et^14*\[Nu]^2)/696729600)*Sin[2*l] +        ((1754437*et^9)/20480 + (470120993*et^11)/4587520 +          (2741691121*et^13)/22937600 - (18692699*et^9*\[Nu])/491520 -          (513093985*et^11*\[Nu])/11010048 - (69224582633*et^13*\[Nu])/          1258291200 + (88107*et^9*\[Nu]^2)/163840 + (9634113*et^11*\[Nu]^2)/          18350080 + (1653716439*et^13*\[Nu]^2)/2936012800)*Sin[3*l] +        ((1975*et^4)/48 + (23719*et^6)/480 + (254129*et^8)/4608 +          (9810011*et^10)/138240 + (73389053*et^12)/884736 +          (53386388581*et^14)/557383680 - (118*et^4*\[Nu])/9 -          (23291*et^6*\[Nu])/1440 - (924251*et^8*\[Nu])/34560 -          (44098129*et^10*\[Nu])/1451520 - (1735774969*et^12*\[Nu])/46448640 -          (36403801823*et^14*\[Nu])/836075520 - (11*et^4*\[Nu]^2)/144 +          (2423*et^6*\[Nu]^2)/1440 - (2053*et^8*\[Nu]^2)/8640 +          (44825*et^10*\[Nu]^2)/72576 + (5229601*et^12*\[Nu]^2)/11612160 +          (527691391*et^14*\[Nu]^2)/1045094400)*Sin[4*l] +        ((58734203*et^9)/1290240 + (15648768901*et^11)/247726080 +          (633208523431*et^13)/8918138880 - (812597567*et^9*\[Nu])/30965760 -          (2114131499*et^11*\[Nu])/84934656 - (13773380653363*et^13*\[Nu])/          428070666240 - (6609719*et^9*\[Nu]^2)/6193152 +          (548815835*et^11*\[Nu]^2)/594542592 + (28445935085*et^13*\[Nu]^2)/          85614133248)*Sin[5*l] + ((64569*et^6)/1280 + (82193*et^8)/1792 +          (10196293*et^10)/286720 + (2590025*et^12)/43008 +          (857579369*et^14)/13762560 - (33283*et^6*\[Nu])/1920 -          (88189*et^8*\[Nu])/13440 - (1789373*et^10*\[Nu])/61440 -          (73649*et^12*\[Nu])/3840 - (40653689*et^14*\[Nu])/1376256 -          (181*et^6*\[Nu]^2)/320 + (8557*et^8*\[Nu]^2)/2240 -          (18513*et^10*\[Nu]^2)/7168 + (7573*et^12*\[Nu]^2)/4480 +          (161279*et^14*\[Nu]^2)/2867200)*Sin[6*l] +        ((120149357*et^9)/2580480 + (16808656811*et^11)/743178240 +          (399221004211*et^13)/6370099200 + (193369787*et^9*\[Nu])/123863040 -          (65577310543*et^11*\[Nu])/1783627776 - (11656894853537*et^13*\[Nu])/          1070176665600 + (104077801*et^9*\[Nu]^2)/17694720 -          (6717436261*et^11*\[Nu]^2)/1274019840 + (515408932877*et^13*\[Nu]^2)/          152882380800)*Sin[7*l] + ((21035527*et^8)/322560 +          (57421153*et^10)/1161216 + (779188751*et^12)/232243200 +          (1122960128413*et^14)/15328051200 - (12859241*et^8*\[Nu])/483840 +          (8808097*et^10*\[Nu])/622080 - (2586567383*et^12*\[Nu])/49766400 +          (79559532457*et^14*\[Nu])/22992076800 - (427943*et^8*\[Nu]^2)/          241920 + (39603869*et^10*\[Nu]^2)/4354560 -          (864852787*et^12*\[Nu]^2)/87091200 + (39026610671*et^14*\[Nu]^2)/          5748019200)*Sin[8*l] + ((12810139*et^9)/172032 +          (2563027333*et^11)/45875200 - (6593517235*et^13)/242221056 -          (1407870193*et^9*\[Nu])/41287680 + (7977429911*et^11*\[Nu])/          235929600 - (2312658367097*et^13*\[Nu])/29066526720 -          (13153333*et^9*\[Nu]^2)/4587520 + (2580423553*et^11*\[Nu]^2)/          183500800 - (287940405129*et^13*\[Nu]^2)/16148070400)*Sin[9*l] +        ((281254283*et^10)/3317760 + (622455847*et^12)/9123840 -          (944404721497*et^14)/12262440960 - (1550670787*et^10*\[Nu])/          34836480 + (385033739*et^12*\[Nu])/5987520 -          (468710678357*et^14*\[Nu])/3678732288 - (7842739*et^10*\[Nu]^2)/          1741824 + (25969313*et^12*\[Nu]^2)/1197504 -          (28513746997*et^14*\[Nu]^2)/919683072)*Sin[10*l] +        ((3916244029307*et^11)/40874803200 + (8878508029507*et^13)/          98099527680 - (28898412287279*et^11*\[Nu])/490497638400 +          (74815503690977*et^13*\[Nu])/672682475520 -          (308286203429*et^11*\[Nu]^2)/44590694400 +          (71293237010797*et^13*\[Nu]^2)/2140353331200)*Sin[11*l] +        ((20241867529*et^12)/189235200 + (635366819767*et^14)/4920115200 -          (2486825311*et^12*\[Nu])/31539200 + (449651425361*et^14*\[Nu])/          2460057600 - (11759281*et^12*\[Nu]^2)/1126400 +          (10438589591*et^14*\[Nu]^2)/205004800)*Sin[12*l] +        ((373613061464327*et^13)/3188234649600 - (4654916889219709*et^13*\[Nu])/          43724360908800 - (366383648572883*et^13*\[Nu]^2)/23543886643200)*        Sin[13*l] + ((19884139564741*et^14)/159411732480 -          (34613527190507*et^14*\[Nu])/239117598720 -          (980396280509*et^14*\[Nu]^2)/42699571200)*Sin[14*l]) +      x^6*(sigmat2p*((1968*et + 17922*et^3 + (311301*et^5)/4 +            (45482611*et^7)/192 + (8955653569*et^9)/15360 +            (764605273033*et^11)/614400 + (742268932492253*et^13)/309657600 +            1800*et^2*Cos[l])*Sin[l] + (10814*et^4 + (390605*et^6)/8 +            (23738527*et^8)/160 + (1039551673*et^10)/2880 +            (1915016389*et^12)/2520 + (2070347126049*et^14)/1433600)*Sin[2*l] +          (66*et^3 + (60339*et^5)/8 + (2448501*et^7)/64 + (304000287*et^9)/            2560 + (16560577365*et^11)/57344 + (27702413853747*et^13)/            45875200)*Sin[3*l] + ((-2027*et^4)/2 + (24296*et^6)/5 +            (2559409*et^8)/80 + (2092888951*et^10)/20160 + (164205706939*et^12)/            645120 + (244700203873*et^14)/460800)*Sin[4*l] +          ((-104211*et^5)/40 + (1932511*et^7)/960 + (1454958121*et^9)/53760 +            (23234029771*et^11)/245760 + (175046943207029*et^13)/743178240)*          Sin[5*l] + ((-200787*et^6)/40 - (205497*et^8)/160 +            (401148507*et^10)/17920 + (3148619753*et^12)/35840 +            (321386695713*et^14)/1433600)*Sin[6*l] +          ((-11673647*et^7)/1344 - (1097298577*et^9)/215040 +            (17940229075*et^11)/1032192 + (153114554479603*et^13)/1857945600)*          Sin[7*l] + ((-9100337*et^8)/640 - (1121419979*et^10)/120960 +            (5602739237*et^12)/483840 + (229368204101*et^14)/2956800)*          Sin[8*l] + ((-4840711319*et^9)/215040 - (5421170929*et^11)/409600 +            (1102971368599*et^13)/252313600)*Sin[9*l] +          ((-16860939791*et^10)/483840 - (168122962687*et^12)/10644480 -            (2390806719*et^14)/450560)*Sin[10*l] +          ((-1370008919063*et^11)/25804800 - (599250886198133*et^13)/            40874803200)*Sin[11*l] + ((-63014615287*et^12)/788480 -            (295115371599*et^14)/51251200)*Sin[12*l] -          (63330426388384843*et^13*Sin[13*l])/531372441600 -          (325476224112961*et^14*Sin[14*l])/1845043200) +        mut2m*\[Delta]*(((615*et)/2 + (18765*et^3)/8 + (1186375*et^5)/128 +            (6810705*et^7)/256 + (6183694909*et^9)/98304 + (769071787717*et^11)/            5898240 + (486747734508463*et^13)/1981808640 +            (3525*et^2*Cos[l])/8)*Sin[l] + ((27235*et^4)/16 +            (1669025*et^6)/256 + (18540647*et^8)/1024 + (191594947*et^10)/            4608 + (3615352585*et^12)/43008 + (19200435497539*et^14)/            123863040)*Sin[2*l] + ((1495*et^3)/8 + (396345*et^5)/256 +            (2987565*et^7)/512 + (259236667*et^9)/16384 + (32591403105*et^11)/            917504 + (20668195705257*et^13)/293601280)*Sin[3*l] +          (160*et^4 + (196039*et^6)/128 + (91547*et^8)/16 +            (280385635*et^10)/18432 + (23047703101*et^12)/688128 +            (24238806989933*et^14)/371589120)*Sin[4*l] +          ((31979*et^5)/256 + (810763*et^7)/512 + (2023899421*et^9)/344064 +            (253749273523*et^11)/16515072 + (158083723121119*et^13)/4756340736)*          Sin[5*l] + ((17923*et^6)/256 + (12091281*et^8)/7168 +            (50985165*et^10)/8192 + (11000749801*et^12)/688128 +            (156013659699*et^14)/4587520)*Sin[6*l] +          ((-4175*et^7)/224 + (362517749*et^9)/196608 + (47506669745*et^11)/            7077888 + (28813366334039*et^13)/1698693120)*Sin[7*l] +          ((-4591059*et^8)/28672 + (229106203*et^10)/110592 +            (15139795073*et^12)/2064384 + (37291073957713*et^14)/2043740160)*          Sin[8*l] + ((-525206459*et^9)/1376256 + (22065504051*et^11)/            9175040 + (13048542275309*et^13)/1614807040)*Sin[9*l] +          ((-159728269*et^10)/221184 + (65954944441*et^12)/22708224 +            (7304349153961*et^14)/817496064)*Sin[10*l] +          ((-306628307537*et^11)/247726080 + (960210613897217*et^13)/            261598740480)*Sin[11*l] + ((-15205622329*et^12)/7569408 +            (3191708580747*et^14)/656015360)*Sin[12*l] -          (10713006650372753*et^13*Sin[13*l])/3400783626240 -          (256412379551477*et^14*Sin[14*l])/53137244160) +        mut2p*(((3627*et)/2 + 18350*et^3 + (56630897*et^5)/640 +            (7922464147*et^7)/26880 + (2693242688399*et^9)/3440640 +            (112429392700907*et^11)/63078400 + (571437411086321323*et^13)/            157443686400 - 457*et*\[Nu] - 5650*et^3*\[Nu] -            (1897963*et^5*\[Nu])/64 - (835562257*et^7*\[Nu])/8064 -            (488307799741*et^9*\[Nu])/1720320 - (562515393374063*et^11*\[Nu])/            851558400 - (415127803328078801*et^13*\[Nu])/303641395200 +            (5269*et^3*Cos[2*l])/4 + (2983601*et^5*Cos[2*l])/160 +            (886604623*et^7*Cos[2*l])/8960 + (147821314201*et^9*Cos[2*l])/            430080 + (23564750757481*et^11*Cos[2*l])/25231360 +            (109187232730381931*et^13*Cos[2*l])/50606899200 -            (499*et^3*\[Nu]*Cos[2*l])/2 - (86159*et^5*\[Nu]*Cos[2*l])/16 -            (14336741*et^7*\[Nu]*Cos[2*l])/448 - (8437394109*et^9*\[Nu]*             Cos[2*l])/71680 - (112890914055361*et^11*\[Nu]*Cos[2*l])/            340623360 - (138982444418007191*et^13*\[Nu]*Cos[2*l])/            177124147200 - (1195021*et^5*Cos[4*l])/640 +            (11015171*et^7*Cos[4*l])/1792 + (57451580027*et^9*Cos[4*l])/            860160 + (861336474167*et^11*Cos[4*l])/3153920 +            (447866933875340807*et^13*Cos[4*l])/566797271040 +            (43775*et^5*\[Nu]*Cos[4*l])/64 - (1196207*et^7*\[Nu]*Cos[4*l])/            896 - (3020210523*et^9*\[Nu]*Cos[4*l])/143360 -            (790858492891*et^11*\[Nu]*Cos[4*l])/8515584 -            (15837073220115685*et^13*\[Nu]*Cos[4*l])/56679727104 -            (257529301*et^7*Cos[6*l])/26880 - (1481771021*et^9*Cos[6*l])/            86016 + (149068236587*et^11*Cos[6*l])/7208960 +            (84639190578690511*et^13*Cos[6*l])/425097953280 +            (11650445*et^7*\[Nu]*Cos[6*l])/4032 + (1318133183*et^9*\[Nu]*             Cos[6*l])/215040 - (793417511329*et^11*\[Nu]*Cos[6*l])/            136249344 - (8680220012271803*et^13*\[Nu]*Cos[6*l])/127529385984 -            (19143734975*et^9*Cos[8*l])/688128 - (792584601419*et^11*Cos[8*l])/            12615680 - (85686295938289979*et^13*Cos[8*l])/1416993177600 +            (4592982123*et^9*\[Nu]*Cos[8*l])/573440 +            (3527387153663*et^11*\[Nu]*Cos[8*l])/170311680 +            (14694722575082117*et^13*\[Nu]*Cos[8*l])/708496588800 -            (17436526042363*et^11*Cos[10*l])/252313600 -            (102986943821367091*et^13*Cos[10*l])/708496588800 +            (66250037909827*et^11*\[Nu]*Cos[10*l])/3406233600 +            (16841987256406297*et^13*\[Nu]*Cos[10*l])/354248294400 -            (1356567931307018009*et^13*Cos[12*l])/8501959065600 +            (564568625370221621*et^13*\[Nu]*Cos[12*l])/12752938598400)*Sin[l] +          ((18261*et^2)/16 + (195779*et^4)/16 + (13822341*et^6)/256 +            (2501290477*et^8)/15360 + (1517375149*et^10)/3840 +            (107267326415*et^12)/129024 + (978689535937417*et^14)/619315200 -            267*et^2*\[Nu] - (22313*et^4*\[Nu])/6 - (1156287*et^6*\[Nu])/64 -            (44047201*et^8*\[Nu])/768 - (9935992291*et^10*\[Nu])/69120 -            (249451692967*et^12*\[Nu])/806400 - (185145109051757*et^14*\[Nu])/            309657600)*Sin[2*l] + ((455*et^4)/16 + (5760699*et^6)/640 +            (41566583*et^8)/960 + (9256246677*et^10)/71680 +            (3145298914189*et^12)/10321920 + (231247103254141*et^14)/            371589120 + (2945*et^4*\[Nu])/48 - (41085*et^6*\[Nu])/16 -            (5435993*et^8*\[Nu])/384 - (21659656069*et^10*\[Nu])/483840 -            (80658029611*et^12*\[Nu])/737280 - (26571227757157*et^14*\[Nu])/            116121600)*Sin[4*l] + ((-3124717*et^6)/1280 +            (33990351*et^8)/5120 + (11935711233*et^10)/286720 +            (436352391353*et^12)/3440640 + (38717688131*et^14)/131072 +            (49665*et^6*\[Nu])/64 - (2836445*et^8*\[Nu])/1792 -            (273323643*et^10*\[Nu])/20480 - (37458122887*et^12*\[Nu])/860160 -            (172531317609*et^14*\[Nu])/1638400)*Sin[6*l] +          ((-516545687*et^8)/61440 + (5146509499*et^10)/1290240 +            (1304362623383*et^12)/30965760 + (196480220343067*et^14)/            1459814400 + (17667911*et^8*\[Nu])/7168 - (37928093*et^10*\[Nu])/            207360 - (64351957861*et^12*\[Nu])/4838400 -            (1395671339033*et^14*\[Nu])/30412800)*Sin[8*l] +          ((-11454158327*et^10)/516096 + (1237285812571*et^12)/340623360 +            (172380059723887*et^14)/4087480320 + (14649612127*et^10*\[Nu])/            2322432 + (3273642761*et^12*\[Nu])/2433024 -            (204398723215*et^14*\[Nu])/15138816)*Sin[10*l] +          ((-2000380147043*et^12)/37847040 + (53835915920071*et^14)/            3280076800 + (1396519103599*et^12*\[Nu])/94617600 +            (184031869633*et^14*\[Nu])/205004800)*Sin[12*l] +          ((-6332710205352763*et^14)/53137244160 +            (624060311443097*et^14*\[Nu])/18977587200)*Sin[14*l])) +      x^7*(sigmat2m*\[Delta]*((3868*et + (89281*et^3)/2 + (11320579*et^5)/48 +            (1947997409*et^7)/2304 + (441143918783*et^9)/184320 +            (25532687219437*et^11)/4423680 + (9207979612928063*et^13)/            743178240)*Sin[l] + (1685*et^2 + (160775*et^4)/6 +            (14401015*et^6)/96 + (3119948809*et^8)/5760 + (52604078951*et^10)/            34560 + (175529261645*et^12)/48384 + (3571507319198569*et^14)/            464486400)*Sin[2*l] + ((-495*et^3)/2 + (554471*et^5)/32 +            (29673949*et^7)/256 + (4464669451*et^9)/10240 +            (1416862401993*et^11)/1146880 + (538970041936727*et^13)/183500800)*          Sin[3*l] + ((-71725*et^4)/24 + (484321*et^6)/60 +            (265186393*et^8)/2880 + (91303293839*et^10)/241920 +            (8471322948041*et^12)/7741440 + (910548277018691*et^14)/348364800)*          Sin[4*l] + ((-3502901*et^5)/480 - (38590939*et^7)/11520 +            (44527492439*et^9)/645120 + (4137253291537*et^11)/12386304 +            (8994673309293811*et^13)/8918138880)*Sin[5*l] +          ((-2268339*et^6)/160 - (82358737*et^8)/4480 + (3047200771*et^10)/            71680 + (126467419367*et^12)/430080 + (16290091774027*et^14)/            17203200)*Sin[6*l] + ((-404898709*et^7)/16128 -            (14052082649*et^9)/368640 + (253905357313*et^11)/26542080 +            (801110687350787*et^13)/3185049600)*Sin[7*l] +          ((-6823268003*et^8)/161280 - (91698120613*et^10)/1451520 -            (190271812319*et^12)/5806080 + (194165593970111*et^14)/958003200)*          Sin[8*l] + ((-178399334633*et^9)/2580480 - (1923695022451*et^11)/            20643840 - (160406282344873*et^13)/1816657920)*Sin[9*l] +          ((-128459591585*et^10)/1161216 - (16067662042721*et^12)/127733760 -            (499285329702659*et^14)/3065610240)*Sin[10*l] +          ((-356277089197633*et^11)/2043740160 - (15188911668158423*et^13)/            98099527680)*Sin[11*l] + ((-2568880112413*et^12)/9461760 -            (102888913860787*et^14)/615014400)*Sin[12*l] -          (205474132582629473*et^13*Sin[13*l])/490497638400 -          (127809813009660611*et^14*Sin[14*l])/199264665600) +        mut3p*((1470*et + (58485*et^3)/4 + (2287145*et^5)/32 +            (375322135*et^7)/1536 + (16463935417*et^9)/24576 +            (4656011258651*et^11)/2949120 + (1650161283628381*et^13)/            495452160 + 1785*et^2*Cos[l])*Sin[l] +          ((38605*et^4)/4 + (3030265*et^6)/64 + (122640457*et^8)/768 +            (1982946623*et^10)/4608 + (160786874389*et^12)/161280 +            (128202952150459*et^14)/61931520)*Sin[2*l] +          ((2205*et^3)/4 + (495495*et^5)/64 + (20235033*et^7)/512 +            (546991551*et^9)/4096 + (163742247441*et^11)/458752 +            (60031242395499*et^13)/73400320)*Sin[3*l] +          ((2695*et^4)/16 + (51359*et^6)/8 + (13697059*et^8)/384 +            (3944944019*et^10)/32256 + (336686880283*et^12)/1032192 +            (17233036813711*et^14)/23224320)*Sin[4*l] +          ((-23723*et^5)/64 + (7823231*et^7)/1536 + (2855209369*et^9)/86016 +            (966612992687*et^11)/8257536 + (372336962331085*et^13)/1189085184)*          Sin[5*l] + ((-75483*et^6)/64 + (6228477*et^8)/1792 +            (892673643*et^10)/28672 + (6580745471*et^12)/57344 +            (709608686009*et^14)/2293760)*Sin[6*l] +          ((-25867187*et^7)/10752 + (66753857*et^9)/49152 +            (102601555147*et^11)/3538944 + (48427487817893*et^13)/424673280)*          Sin[7*l] + ((-91552019*et^8)/21504 - (278770879*et^10)/193536 +            (25581613237*et^12)/967680 + (29162969249797*et^14)/255467520)*          Sin[8*l] + ((-2419067407*et^9)/344064 - (69790796821*et^11)/            13762560 + (28087363116629*et^13)/1211105280)*Sin[9*l] +          ((-8632492303*et^10)/774144 - (163886261257*et^12)/17031168 +            (7759495717663*et^14)/408748032)*Sin[10*l] +          ((-23470966447391*et^11)/1362493440 - (984448360041901*et^13)/            65399685120)*Sin[11*l] + ((-164806596611*et^12)/6307840 -            (863675439751*et^14)/41000960)*Sin[12*l] -          (2556768823688687*et^13*Sin[13*l])/65399685120 -          (1538196574852937*et^14*Sin[14*l])/26568622080) +        mut2m*\[Delta]*(((40241*et)/8 + (507381*et^3)/8 + (2821892209*et^5)/            7680 + (3229969147051*et^7)/2257920 + (1257159276089809*et^9)/            289013760 + (72574686214400921*et^11)/6502809600 +            (3009788811868082484997*et^13)/119027426918400 -            (4045*et*\[Nu])/4 - (124575*et^3*\[Nu])/8 - (75624409*et^5*\[Nu])/            768 - (203123995*et^7*\[Nu])/504 - (5227234401631*et^9*\[Nu])/            4128768 - (1235072693114123*et^11*\[Nu])/371589120 -            (169163345322683399*et^13*\[Nu])/22083010560 +            (51293*et^3*Cos[2*l])/16 + (125152177*et^5*Cos[2*l])/1920 +            (53697839599*et^7*Cos[2*l])/125440 + (21129176073533*et^9*Cos[2*l])/            12042240 + (28478792334082889*et^11*Cos[2*l])/5202247680 +            (141370239380654345497*et^13*Cos[2*l])/9918952243200 -            (1345*et^3*\[Nu]*Cos[2*l])/2 - (3291457*et^5*\[Nu]*Cos[2*l])/192 -            (867680675*et^7*\[Nu]*Cos[2*l])/7168 - (29598285721*et^9*\[Nu]*             Cos[2*l])/57344 - (61383141709549*et^11*\[Nu]*Cos[2*l])/            37158912 - (8057567097415019*et^13*\[Nu]*Cos[2*l])/1840250880 -            (52124237*et^5*Cos[4*l])/7680 + (4244137453*et^7*Cos[4*l])/250880 +            (7018107296983*et^9*Cos[4*l])/24084480 +            (469577910777533*et^11*Cos[4*l])/325140480 +            (76720676477541982411*et^13*Cos[4*l])/15870323589120 +            (1120997*et^5*\[Nu]*Cos[4*l])/768 - (763253*et^7*\[Nu]*Cos[4*l])/            112 - (10735673299*et^9*\[Nu]*Cos[4*l])/114688 -            (8529951060359*et^11*\[Nu]*Cos[4*l])/18579456 -            (31790518851452399*et^13*\[Nu]*Cos[4*l])/20610809856 -            (6890344375*et^7*Cos[6*l])/225792 - (2907185792111*et^9*Cos[6*l])/            36126720 + (708703282799821*et^11*Cos[6*l])/10404495360 +            (38182781989700081273*et^13*Cos[6*l])/35708228075520 +            (442342283*et^7*\[Nu]*Cos[6*l])/64512 +            (7792490009*et^9*\[Nu]*Cos[6*l])/516096 -            (3580535664449*et^11*\[Nu]*Cos[6*l])/74317824 -            (2653420868155579*et^13*\[Nu]*Cos[6*l])/6624903168 -            (8169214138423*et^9*Cos[8*l])/96337920 -            (368433345789977*et^11*Cos[8*l])/1300561920 -            (14395131651345483439*et^13*Cos[8*l])/39675808972800 +            (27477308825*et^9*\[Nu]*Cos[8*l])/1376256 +            (4657695519083*et^11*\[Nu]*Cos[8*l])/74317824 +            (333120927732533*et^13*\[Nu]*Cos[8*l])/7361003520 -            (10547427441849563*et^11*Cos[10*l])/52022476800 -            (13588523319673155047*et^13*Cos[10*l])/19837904486400 +            (2670857071489*et^11*\[Nu]*Cos[10*l])/53084160 +            (45059940634506113*et^13*\[Nu]*Cos[10*l])/283398635520 -            (320525057674435795327*et^13*Cos[12*l])/714164561510400 +            (172260020044002919*et^13*\[Nu]*Cos[12*l])/1457478696960)*Sin[l] +          ((197515*et^2)/64 + (8320891*et^4)/192 + (723397325*et^6)/3072 +            (1082315709403*et^8)/1290240 + (646791942787*et^10)/276480 +            (300713997894881*et^12)/54190080 + (609919015200904757*et^14)/            52022476800 - (10135*et^2*\[Nu])/16 - (523195*et^4*\[Nu])/48 -            (6162475*et^6*\[Nu])/96 - (137608967*et^8*\[Nu])/576 -            (37882733105*et^10*\[Nu])/55296 - (3207032668061*et^12*\[Nu])/            1935360 - (2639784229319387*et^14*\[Nu])/743178240)*Sin[2*l] +          ((-144649*et^4)/384 + (232593581*et^6)/7680 + (31091221123*et^8)/            161280 + (37658624672947*et^10)/54190080 +            (1649928582663761*et^12)/867041280 + (686682530867611027*et^14)/            156067430400 + (14795*et^4*\[Nu])/192 - (3128377*et^6*\[Nu])/384 -            (252542477*et^8*\[Nu])/4608 - (39458308201*et^10*\[Nu])/193536 -            (7058671507523*et^12*\[Nu])/12386304 - (1490593771982849*et^14*             \[Nu])/1114767360)*Sin[4*l] + ((-289284937*et^6)/35840 +            (14843938997*et^8)/1003520 + (1452447105439*et^10)/8028160 +            (22386078810863*et^12)/32112640 + (1228939306343447*et^14)/            642252800 + (227141*et^6*\[Nu])/128 - (321741*et^8*\[Nu])/64 -            (6276088713*et^10*\[Nu])/114688 - (18261413017*et^12*\[Nu])/86016 -            (5397467837903*et^14*\[Nu])/9175040)*Sin[6*l] +          ((-944432638241*et^8)/36126720 - (1270703221427*et^10)/81285120 +            (440112805511287*et^12)/2601123840 + (636733739090221049*et^14)/            858370867200 + (110757251*et^8*\[Nu])/18432 +            (2835289045*et^10*\[Nu])/2322432 - (5220228231199*et^12*\[Nu])/            92897280 - (1450546064953417*et^14*\[Nu])/6131220480)*Sin[8*l] +          ((-8633160528953*et^10)/130056192 - (191661559271249*et^12)/            2601123840 + (52166677471065407*et^14)/343348346880 +            (148938505447*et^10*\[Nu])/9289728 + (321774928789*et^12*\[Nu])/            25546752 - (281345898260531*et^14*\[Nu])/4904976384)*Sin[10*l] +          ((-4879394141021*et^12)/32112640 - (16159176213560553*et^14)/            91842150400 + (2937546139019*et^12*\[Nu])/75694080 +            (19088940134899*et^14*\[Nu])/656015360)*Sin[12*l] +          ((-7307082957579108883*et^14)/22317642547200 +            (28397561881320817*et^14*\[Nu])/318823464960)*Sin[14*l]) +        sigmat2p*((24668*et + 337745*et^3 + (164899811*et^5)/80 +            (33544481119*et^7)/4032 + (11173390302727*et^9)/430080 +            (57939832929247607*et^11)/851558400 + (458259870233396411*et^13)/            3715891200 - 9064*et*\[Nu] - 138650*et^3*\[Nu] -            (21463475*et^5*\[Nu])/24 - (1075328353*et^7*\[Nu])/288 -            (7697055178831*et^9*\[Nu])/645120 - (40588541432227529*et^11*\[Nu])/            1277337600 - (15591612611913083*et^13*\[Nu])/265420800 -            9271*et^3*Cos[2*l] + (2485823*et^5*Cos[2*l])/20 +            (1238184805*et^7*Cos[2*l])/896 + (1109276810339*et^9*Cos[2*l])/            161280 + (4070318360303669*et^11*Cos[2*l])/170311680 +            4254*et^3*\[Nu]*Cos[2*l] - (276347*et^5*\[Nu]*Cos[2*l])/6 -            (37080383*et^7*\[Nu]*Cos[2*l])/64 - (81233885423*et^9*\[Nu]*             Cos[2*l])/26880 - (2759523206713631*et^11*\[Nu]*Cos[2*l])/            255467520 - (10817943*et^5*Cos[4*l])/80 -            (1402183171*et^7*Cos[4*l])/2240 - (382024323503*et^9*Cos[4*l])/            322560 + (5143773967379*et^11*Cos[4*l])/42577920 +            (1140535*et^5*\[Nu]*Cos[4*l])/24 + (38799373*et^7*\[Nu]*Cos[4*l])/            160 + (25055536559*et^9*\[Nu]*Cos[4*l])/53760 -            (10562721808349*et^11*\[Nu]*Cos[4*l])/63866880 -            (18903793057*et^7*Cos[6*l])/40320 - (121196389009*et^9*Cos[6*l])/            53760 - (2028187278341783*et^11*Cos[6*l])/340623360 +            (447170131*et^7*\[Nu]*Cos[6*l])/2880 + (13670702905*et^9*\[Nu]*             Cos[6*l])/16128 + (1198257601311077*et^11*\[Nu]*Cos[6*l])/            510935040 - (48136496467*et^9*Cos[8*l])/36864 -            (965166043455767*et^11*Cos[8*l])/170311680 +            (17737456181*et^9*\[Nu]*Cos[8*l])/43008 +            (536817202034921*et^11*\[Nu]*Cos[8*l])/255467520 -            (5639823825115679*et^11*Cos[10*l])/1703116800 +            (2558016207062333*et^11*\[Nu]*Cos[10*l])/2554675200)*Sin[l] +          (10599*et^2 + (1259305*et^4)/6 + (124640327*et^6)/96 +            (9545945659*et^8)/1920 + (502240571587*et^10)/34560 +            (43107858282859*et^12)/1209600 + (11951569880014351*et^14)/            154828800 - 3508*et^2*\[Nu] - (246406*et^4*\[Nu])/3 -            (13166347*et^6*\[Nu])/24 - (631931815*et^8*\[Nu])/288 -            (57001607363*et^10*\[Nu])/8640 - (4991228215817*et^12*\[Nu])/            302400 - (601988063590919*et^14*\[Nu])/16588800)*Sin[2*l] +          ((30476961417257*et^13)/1048576 - (1220346571557033*et^13*\[Nu])/            91750400)*Sin[3*l] + ((-683027*et^4)/24 + (489643*et^6)/12 +            (49713211*et^8)/64 + (842149683439*et^10)/241920 +            (81760382593837*et^12)/7741440 + (1005373196401759*et^14)/            38707200 + (63019*et^4*\[Nu])/6 - (24146*et^6*\[Nu])/3 -            (218893619*et^8*\[Nu])/720 - (89222071973*et^10*\[Nu])/60480 -            (1803772331701*et^12*\[Nu])/387072 - (1024351675527307*et^14*\[Nu])/            87091200)*Sin[4*l] + ((17324484051392167*et^13)/1783627776 -            (18846927076260893*et^13*\[Nu])/4459069440)*Sin[5*l] +          ((-4209679*et^6)/32 - (219453333*et^8)/896 + (17091277391*et^10)/            71680 + (371432211233*et^12)/143360 + (155665877102327*et^14)/            17203200 + (358059*et^6*\[Nu])/8 + (129911211*et^8*\[Nu])/1120 -            (953450607*et^10*\[Nu])/17920 - (22216519327*et^12*\[Nu])/21504 -            (16678514375099*et^14*\[Nu])/4300800)*Sin[6*l] +          ((9277382595918833*et^13)/4459069440 - (8696756201517091*et^13*\[Nu])/            11147673600)*Sin[7*l] + ((-21371019373*et^8)/53760 -            (1134679360361*et^10)/1451520 - (18622594989407*et^12)/29030400 +            (467480639373859*et^14)/319334400 + (1036014527*et^8*\[Nu])/8064 +            (130066759819*et^10*\[Nu])/362880 + (2515080669091*et^12*\[Nu])/            7257600 - (113853557946397*et^14*\[Nu])/239500800)*Sin[8*l] +          ((-11722278826806701*et^13)/9083289600 +            (318876506727539*et^13*\[Nu])/504627200)*Sin[9*l] +          ((-6087501007193*et^10)/5806080 - (212244852273541*et^12)/127733760 -            (2185501552026277*et^14)/1021870080 + (470173258201*et^10*\[Nu])/            1451520 + (25708528827533*et^12*\[Nu])/31933440 +            (151582591405367*et^14*\[Nu])/153280512)*Sin[10*l] +          ((-154687220086770533*et^13)/70071091200 +            (278696566460373821*et^13*\[Nu])/245248819200)*Sin[11*l] +          ((-40698532031127*et^12)/15769600 - (1686605387498279*et^14)/            615014400 + (9037227662753*et^12*\[Nu])/11827200 +            (34139614693517*et^14*\[Nu])/21964800)*Sin[12*l] +          ((-5076604487632201817*et^13)/1275293859840 +            (525763443258690613*et^13*\[Nu])/455462092800)*Sin[13*l] +          ((-6417541088077819*et^14)/1054310400 + (86143553931724987*et^14*             \[Nu])/49816166400)*Sin[14*l]) +        mut2p*(((146849*et)/8 + (2006511*et^3)/8 + (2350432685*et^5)/1536 +            (13934390392639*et^7)/2257920 + (5562900789208897*et^9)/289013760 +            (98221314294382627*et^11)/2477260800 + (72346754047218476561*et^13)/            832359628800 - 9199*et*\[Nu] - (1113747*et^3*\[Nu])/8 -            (870215063*et^5*\[Nu])/960 - (4309641746399*et^7*\[Nu])/1128960 -            (443519660167691*et^9*\[Nu])/36126720 -            (32940688520610491*et^11*\[Nu])/1238630400 -            (6171304879266767767*et^13*\[Nu])/104044953600 +            (7679*et*\[Nu]^2)/12 + (96595*et^3*\[Nu]^2)/6 +            (97637017*et^5*\[Nu]^2)/768 + (287006426389*et^7*\[Nu]^2)/483840 +            (41985078628883*et^9*\[Nu]^2)/20643840 +            (162814134433511*et^11*\[Nu]^2)/35389440 +            (377724384521323597*et^13*\[Nu]^2)/35672555520 +            (53321*et^3*Cos[2*l])/16 + (71737997*et^5*Cos[2*l])/384 +            (91576113593*et^7*Cos[2*l])/62720 + (15670738776793*et^9*Cos[2*l])/            2408448 + (26327*et^3*\[Nu]*Cos[2*l])/8 -            (16050149*et^5*\[Nu]*Cos[2*l])/240 - (179617420079*et^7*\[Nu]*             Cos[2*l])/250880 - (5383055218477*et^9*\[Nu]*Cos[2*l])/1505280 -            (12979*et^3*\[Nu]^2*Cos[2*l])/24 + (541835*et^5*\[Nu]^2*Cos[2*l])/            64 + (5874837847*et^7*\[Nu]^2*Cos[2*l])/53760 +            (508443350479*et^9*\[Nu]^2*Cos[2*l])/860160 -            (99699481*et^5*Cos[4*l])/1536 - (49842267143*et^7*Cos[4*l])/            250880 + (4925307216871*et^9*Cos[4*l])/24084480 +            (45587959*et^5*\[Nu]*Cos[4*l])/960 + (25672703543*et^7*\[Nu]*             Cos[4*l])/125440 + (648052165651*et^9*\[Nu]*Cos[4*l])/3010560 -            (3851477*et^5*\[Nu]^2*Cos[4*l])/768 - (1273985149*et^7*\[Nu]^2*             Cos[4*l])/53760 - (15137396251*et^9*\[Nu]^2*Cos[4*l])/1720320 -            (27365282699*et^7*Cos[6*l])/112896 - (37555120877231*et^9*Cos[6*l])/            36126720 + (72527041691*et^7*\[Nu]*Cos[6*l])/451584 +            (3554166927547*et^9*\[Nu]*Cos[6*l])/4515840 -            (8170668631*et^7*\[Nu]^2*Cos[6*l])/483840 -            (35115171907*et^9*\[Nu]^2*Cos[6*l])/368640 -            (65294828036167*et^9*Cos[8*l])/96337920 +            (1753757292559*et^9*\[Nu]*Cos[8*l])/4014080 -            (21245822891*et^9*\[Nu]^2*Cos[8*l])/458752)*Sin[l] +          ((646339*et^2)/64 + (32362903*et^4)/192 + (3045541301*et^6)/3072 +            (4776572001619*et^8)/1290240 + (2946373251637*et^10)/276480 +            (3503971012024073*et^12)/135475200 + (2892545734419666701*et^14)/            52022476800 - (62659*et^2*\[Nu])/16 - (4230817*et^4*\[Nu])/48 -            (221989669*et^6*\[Nu])/384 - (369333872183*et^8*\[Nu])/161280 -            (1892649145123*et^10*\[Nu])/276480 - (2311299306775787*et^12*\[Nu])/            135475200 - (973066227448706431*et^14*\[Nu])/26011238400 +            (963*et^2*\[Nu]^2)/4 + (374309*et^4*\[Nu]^2)/36 +            (5265905*et^6*\[Nu]^2)/64 + (344202917*et^8*\[Nu]^2)/960 +            (117880424833*et^10*\[Nu]^2)/103680 + (2855840683763*et^12*\[Nu]^2)/            967680 + (17207204383961*et^14*\[Nu]^2)/2580480)*Sin[2*l] +          ((1159541207117933*et^11)/128450560 + (890697093595414141*et^13)/            41104179200 - (73071839032075*et^11*\[Nu])/12845056 -            (2894770132632795*et^13*\[Nu])/205520896 +            (8728283172377*et^11*\[Nu]^2)/9175040 +            (862068300788741*et^13*\[Nu]^2)/352321536)*Sin[3*l] +          ((-4342831*et^4)/384 + (624687989*et^6)/7680 + (116719012477*et^8)/            161280 + (156497184908083*et^10)/54190080 +            (7227244986573137*et^12)/867041280 + (3109441752427547083*et^14)/            156067430400 + (1941875*et^4*\[Nu])/192 - (44825261*et^6*\[Nu])/            1920 - (60377626933*et^8*\[Nu])/161280 -            (5701645451521*et^10*\[Nu])/3386880 - (2233256581311967*et^12*             \[Nu])/433520640 - (498223249860894079*et^14*\[Nu])/39016857600 -            (159907*et^4*\[Nu]^2)/144 + (402419*et^6*\[Nu]^2)/160 +            (317357041*et^8*\[Nu]^2)/5760 + (392089696067*et^10*\[Nu]^2)/            1451520 + (6733277927713*et^12*\[Nu]^2)/7741440 +            (3111538352000269*et^14*\[Nu]^2)/1393459200)*Sin[4*l] +          ((18892791453162757*et^11)/6936330240 + (16013165964335411393*et^13)/            1997663109120 - (5298405780665603*et^11*\[Nu])/3468165120 -            (1211408984694929623*et^13*\[Nu])/249707888640 +            (24728522542741*et^11*\[Nu]^2)/99090432 +            (70968601451522797*et^13*\[Nu]^2)/85614133248)*Sin[5*l] +          ((-2389926193*et^6)/35840 - (62537966947*et^8)/1003520 +            (4020053958691*et^10)/8028160 + (83142179238991*et^12)/32112640 +            (5056832545703063*et^14)/642252800 + (102196553*et^6*\[Nu])/2240 +            (10762068991*et^8*\[Nu])/125440 - (716723365121*et^10*\[Nu])/            4014080 - (16633632074747*et^12*\[Nu])/12042240 -            (4484805432211129*et^14*\[Nu])/963379200 - (1532457*et^6*\[Nu]^2)/            320 - (80773423*et^8*\[Nu]^2)/6720 + (1021743699*et^10*\[Nu]^2)/            35840 + (297989307013*et^12*\[Nu]^2)/1290240 +            (2313660462657*et^14*\[Nu]^2)/2867200)*Sin[6*l] +          ((1022079455693783*et^11)/2972712960 + (1746950967195369001*et^13)/            713451110400 - (12043806933959*et^11*\[Nu])/297271296 -            (21742057652953027*et^13*\[Nu])/17836277760 +            (4545977701763*et^11*\[Nu]^2)/495452160 +            (45050350079530499*et^13*\[Nu]^2)/214035333120)*Sin[7*l] +          ((-7466132259713*et^8)/36126720 - (27948595378847*et^10)/81285120 +            (1784346291867659*et^12)/13005619200 + (1956621917454073937*et^14)/            858370867200 + (303814179173*et^8*\[Nu])/2257920 +            (24185359306583*et^10*\[Nu])/81285120 +            (452218537897111*et^12*\[Nu])/3251404800 -            (219682385146137671*et^14*\[Nu])/214592716800 -            (1145294137*et^8*\[Nu]^2)/80640 - (45870108971*et^10*\[Nu]^2)/            1088640 - (47563736567*et^12*\[Nu]^2)/2903040 +            (284362550512571*et^14*\[Nu]^2)/1532805120)*Sin[8*l] +          ((-2160076871639579*et^11)/3853516800 - (90514881673120237*et^13)/            678218956800 + (888083635645007*et^11*\[Nu])/1926758400 +            (2864156322847969*et^13*\[Nu])/7707033600 -            (11004625982933*et^11*\[Nu]^2)/165150720 -            (482277381052339*et^13*\[Nu]^2)/9688842240)*Sin[9*l] +          ((-351906640646809*et^10)/650280960 - (23959751769461419*et^12)/            28612362240 - (33293322923715245*et^14)/68669669376 +            (22559314961395*et^10*\[Nu])/65028096 +            (2401867044817769*et^12*\[Nu])/3576545280 +            (115088108874906953*et^14*\[Nu])/171674173440 -            (64313051597*et^10*\[Nu]^2)/1741824 - (2549320649585*et^12*\[Nu]^2)/            25546752 - (28404536958965*et^14*\[Nu]^2)/306561024)*Sin[10*l] +          ((-88204270466751767*et^11)/104044953600 -            (128888065955299897121*et^13)/109871471001600 +            (310152565372038371*et^11*\[Nu])/572247244800 +            (12793236506871040327*et^13*\[Nu])/13733933875200 -            (315530601126943*et^11*\[Nu]^2)/5449973760 -            (675522133904782093*et^13*\[Nu]^2)/4708777328640)*Sin[11*l] +          ((-2311644488125419*et^12)/1766195200 - (142392278763117969*et^14)/            91842150400 + (2215065701422039*et^12*\[Nu])/2649292800 +            (6534429641214947*et^14*\[Nu])/5298585600 -            (2543316737987*et^12*\[Nu]^2)/28385280 -            (97992225032833*et^14*\[Nu]^2)/492011520)*Sin[12*l] +          ((-2853263314460038408207*et^13)/1428329123020800 +            (318822669105869507*et^13*\[Nu])/249707888640 -            (8399103235845201731*et^13*\[Nu]^2)/61214105272320)*Sin[13*l] +          ((-67415297365642422907*et^14)/22317642547200 +            (1659710435430545249*et^14*\[Nu])/858370867200 -            (2594080448691841*et^14*\[Nu]^2)/12454041600)*Sin[14*l]))


(* ::Section::Closed:: *)
(*Post-adiabatic contributions to (x,et,l,\[Lambda])*)


(* ::Text:: *)
(*PA correction to x up to order 14 in et, Eq. (4.24a)*)


xtilde14 = et*x^(7/2)*\[Nu]*((80 + (4538*et^2)/15 + (130027*et^4)/180 +         (1322293*et^6)/960 + (1589809739*et^8)/691200 +         (58383254329*et^10)/16588800 + (23511818262137*et^12)/4644864000)*       Sin[l] + ((1436*et)/15 + (3644*et^3)/15 + (4597*et^5)/9 +         (1219057*et^7)/1350 + (31031899*et^9)/21600 + (4820480377*et^11)/         2268000 + (324630568189*et^13)/108864000)*Sin[2*l] +       ((6022*et^2)/45 + (84317*et^4)/360 + (740827*et^6)/1600 +         (9839869*et^8)/12800 + (1010808133*et^10)/860160 +         (387445134061*et^12)/229376000)*Sin[3*l] +       ((5821*et^3)/30 + (20311*et^5)/90 + (1247191*et^7)/2700 +         (54390071*et^9)/75600 + (7729043957*et^11)/7257600 +         (243793125073*et^13)/163296000)*Sin[4*l] +       ((511123*et^4)/1800 + (929029*et^6)/4800 + (238400167*et^8)/483840 +         (32573827897*et^10)/46448640 + (453277404473*et^12)/445906944)*       Sin[5*l] + ((18713*et^5)/45 + (114659*et^7)/1050 +         (6356017*et^9)/11200 + (69440291*et^11)/100800 +         (577126769*et^13)/576000)*Sin[6*l] +       ((20414507*et^6)/33600 - (684452411*et^8)/9676800 +         (100666433351*et^10)/139345920 + (2605353643441*et^12)/3981312000)*       Sin[7*l] + ((133771459*et^7)/151200 - (751688809*et^9)/1814400 +         (112083470213*et^11)/108864000 + (140720555629*et^13)/256608000)*       Sin[8*l] + ((4140667457*et^8)/3225600 - (79582898639*et^10)/77414400 +         (18396278859073*et^12)/11354112000)*Sin[9*l] +       ((1683756163*et^9)/907200 - (62186270303*et^11)/29937600 +         (391406802089*et^13)/143700480)*Sin[10*l] +       ((20497690254791*et^10)/7664025600 - (2339653461996017*et^12)/         613122048000)*Sin[11*l] + ((170409731831*et^11)/44352000 -         (1911846910469*et^13)/288288000)*Sin[12*l] +       (43870641846124193*et^12*Sin[13*l])/7970586624000 +       (367282226997661*et^13*Sin[14*l])/46702656000 +       x^5*(mut2p*((13872 + (901252*et^2)/5 + (67367573*et^4)/60 +             (76240775*et^6)/16 + (730058490431*et^8)/46080 +             (122738364788791*et^10)/2764800 + (169561220441830507*et^12)/             1548288000 + 834/\[Nu] + (346899*et^2)/(20*\[Nu]) +             (22285799*et^4)/(160*\[Nu]) + (5357438209*et^6)/(7680*\[Nu]) +             (1602243198743*et^8)/(614400*\[Nu]) + (117606695398109*et^10)/             (14745600*\[Nu]) + (260853005535853127*et^12)/             (12386304000*\[Nu]))*Sin[l] + ((73324*et)/5 + (901546*et^3)/5 +             (3089231*et^5)/3 + (2920890449*et^7)/720 + (22852400021*et^9)/             1800 + (25600455325577*et^11)/756000 + (2910982209750179*et^13)/             36288000 + (3012*et)/(5*\[Nu]) + (102568*et^3)/(5*\[Nu]) +             (144500*et^5)/\[Nu] + (194745221*et^7)/(300*\[Nu]) +             (16072183153*et^9)/(7200*\[Nu]) + (1612501112903*et^11)/             (252000*\[Nu]) + (194149607132011*et^13)/(12096000*\[Nu]))*           Sin[2*l] + ((209468*et^2)/15 + (1670341*et^4)/8 +             (92083669*et^6)/80 + (33175976497*et^8)/7680 +             (1111964529541*et^10)/86016 + (22827397659173719*et^12)/             688128000 - (52113*et^2)/(20*\[Nu]) + (8488449*et^4)/             (320*\[Nu]) + (2274609231*et^6)/(12800*\[Nu]) +             (76474306137*et^8)/(102400*\[Nu]) + (791174819997*et^10)/             (327680*\[Nu]) + (12064955383853433*et^12)/(1835008000*\[Nu]))*           Sin[3*l] + ((18052*et^3)/5 + (7274387*et^5)/30 +             (121668683*et^7)/90 + (49688735083*et^9)/10080 +             (4314456172199*et^11)/302400 + (15455164217654569*et^13)/             435456000 - (81179*et^3)/(5*\[Nu]) + (72637*et^5)/(2*\[Nu]) +             (16780696*et^7)/(75*\[Nu]) + (5749089323*et^9)/(6300*\[Nu]) +             (567738745867*et^11)/(201600*\[Nu]) + (133477087644307*et^13)/             (18144000*\[Nu]))*Sin[4*l] + ((-18872251*et^4)/600 +             (4354705*et^6)/16 + (51660254875*et^8)/32256 +             (223443833326331*et^10)/38707200 + (12113611232850383*et^12)/             743178240 - (93615313*et^4)/(1600*\[Nu]) + (2408903569*et^6)/             (38400*\[Nu]) + (117116839267*et^8)/(430080*\[Nu]) +             (47023787823197*et^10)/(41287680*\[Nu]) + (4025468851762439*et^12)/             (1189085184*\[Nu]))*Sin[5*l] + ((-3615119*et^5)/30 +             (496808057*et^7)/1680 + (8428177281*et^9)/4480 +             (1834297401473*et^11)/268800 + (3633249779599*et^13)/192000 -             (170004*et^5)/\[Nu] + (105595461*et^7)/(700*\[Nu]) +             (466913151*et^9)/(1600*\[Nu]) + (16136382669*et^11)/             (11200*\[Nu]) + (1845091214577*et^13)/(448000*\[Nu]))*Sin[6*l] +           ((-178309307*et^6)/560 + (212718937153*et^8)/645120 +             (7173514841039*et^10)/3317760 + (75147609868409957*et^12)/             9289728000 - (117000328609*et^6)/(268800*\[Nu]) +             (3668375998393*et^8)/(8601600*\[Nu]) + (22390939667491*et^10)/             (123863040*\[Nu]) + (139273770262175977*et^12)/             (74317824000*\[Nu]))*Sin[7*l] + ((-14608753657*et^7)/20160 +             (33182024657*et^9)/75600 + (86293702653343*et^11)/36288000 +             (3285824715164861*et^13)/342144000 - (17171218319*et^7)/             (16800*\[Nu]) + (25911715829*et^9)/(21600*\[Nu]) -             (1064272310027*et^11)/(3024000*\[Nu]) + (521919081603607*et^13)/             (199584000*\[Nu]))*Sin[8*l] + ((-108579848369*et^8)/71680 +             (10280118257503*et^10)/12902400 + (8956126148189923*et^12)/             3784704000 - (19363926049553*et^8)/(8601600*\[Nu]) +             (72802755724647*et^10)/(22937600*\[Nu]) -             (20847449775729579*et^12)/(10092544000*\[Nu]))*Sin[9*l] +           ((-1809683422529*et^9)/604800 + (2617679004391*et^11)/1451520 +             (10405555889957*et^13)/5987520 - (1426568157047*et^9)/             (302400*\[Nu]) + (26127234400079*et^11)/(3326400*\[Nu]) -             (108570674834641*et^13)/(15966720*\[Nu]))*Sin[10*l] +           ((-1448946709413683*et^10)/255467520 + (879904778451822293*et^12)/             204374016000 - (9243212496714107*et^10)/(973209600*\[Nu]) +             (29948460408059508913*et^12)/(1634992128000*\[Nu]))*Sin[11*l] +           ((-2332790595169*et^11)/224000 + (7682577219237623*et^13)/             768768000 - (22792796917959*et^11)/(1232000*\[Nu]) +             (1301305604997249*et^13)/(32032000*\[Nu]))*Sin[12*l] +           ((-49525549664064008357*et^12)/2656862208000 -             (745025294954100635617*et^12)/(21254897664000*\[Nu]))*Sin[13*l] +           ((-18164165548830793*et^13)/555984000 - (336557022809507861*et^13)/             (5189184000*\[Nu]))*Sin[14*l]) + mut2m*\[Delta]*         ((834/\[Nu] + (346899*et^2)/(20*\[Nu]) + (22285799*et^4)/             (160*\[Nu]) + (5357438209*et^6)/(7680*\[Nu]) +             (1602243198743*et^8)/(614400*\[Nu]) + (117606695398109*et^10)/             (14745600*\[Nu]) + (260853005535853127*et^12)/             (12386304000*\[Nu]))*Sin[l] + ((3012*et)/(5*\[Nu]) +             (102568*et^3)/(5*\[Nu]) + (144500*et^5)/\[Nu] +             (194745221*et^7)/(300*\[Nu]) + (16072183153*et^9)/(7200*\[Nu]) +             (1612501112903*et^11)/(252000*\[Nu]) + (194149607132011*et^13)/             (12096000*\[Nu]))*Sin[2*l] + ((-52113*et^2)/(20*\[Nu]) +             (8488449*et^4)/(320*\[Nu]) + (2274609231*et^6)/(12800*\[Nu]) +             (76474306137*et^8)/(102400*\[Nu]) + (791174819997*et^10)/             (327680*\[Nu]) + (12064955383853433*et^12)/(1835008000*\[Nu]))*           Sin[3*l] + ((-81179*et^3)/(5*\[Nu]) + (72637*et^5)/(2*\[Nu]) +             (16780696*et^7)/(75*\[Nu]) + (5749089323*et^9)/(6300*\[Nu]) +             (567738745867*et^11)/(201600*\[Nu]) + (133477087644307*et^13)/             (18144000*\[Nu]))*Sin[4*l] + ((-93615313*et^4)/(1600*\[Nu]) +             (2408903569*et^6)/(38400*\[Nu]) + (117116839267*et^8)/             (430080*\[Nu]) + (47023787823197*et^10)/(41287680*\[Nu]) +             (4025468851762439*et^12)/(1189085184*\[Nu]))*Sin[5*l] +           ((-170004*et^5)/\[Nu] + (105595461*et^7)/(700*\[Nu]) +             (466913151*et^9)/(1600*\[Nu]) + (16136382669*et^11)/             (11200*\[Nu]) + (1845091214577*et^13)/(448000*\[Nu]))*Sin[6*l] +           ((-117000328609*et^6)/(268800*\[Nu]) + (3668375998393*et^8)/             (8601600*\[Nu]) + (22390939667491*et^10)/(123863040*\[Nu]) +             (139273770262175977*et^12)/(74317824000*\[Nu]))*Sin[7*l] +           ((-17171218319*et^7)/(16800*\[Nu]) + (25911715829*et^9)/             (21600*\[Nu]) - (1064272310027*et^11)/(3024000*\[Nu]) +             (521919081603607*et^13)/(199584000*\[Nu]))*Sin[8*l] +           ((-19363926049553*et^8)/(8601600*\[Nu]) + (72802755724647*et^10)/             (22937600*\[Nu]) - (20847449775729579*et^12)/(10092544000*\[Nu]))*           Sin[9*l] + ((-1426568157047*et^9)/(302400*\[Nu]) +             (26127234400079*et^11)/(3326400*\[Nu]) - (108570674834641*et^13)/             (15966720*\[Nu]))*Sin[10*l] +           ((-9243212496714107*et^10)/(973209600*\[Nu]) +             (29948460408059508913*et^12)/(1634992128000*\[Nu]))*Sin[11*l] +           ((-22792796917959*et^11)/(1232000*\[Nu]) + (1301305604997249*et^13)/             (32032000*\[Nu]))*Sin[12*l] - (745025294954100635617*et^12*            Sin[13*l])/(21254897664000*\[Nu]) - (336557022809507861*et^13*            Sin[14*l])/(5189184000*\[Nu]))))


(* ::Text:: *)
(*PA correction to et up to order 14 in et, Eq. (4.24b)*)


etilde14 = -(x^(5/2)*\[Nu]*((64/5 + (1138*et^2)/15 + (14839*et^4)/90 +          (158353*et^6)/576 + (542927*et^8)/1350 + (45170975893*et^10)/          82944000 + (1627389150731*et^12)/2322432000 +          (2713849054145147*et^14)/3121348608000)*Sin[l] +        ((352*et)/15 + (842*et^3)/15 + (39293*et^5)/360 + (181627*et^7)/1080 +          (2546023*et^9)/10800 + (1408295683*et^11)/4536000 +          (170591004893*et^13)/435456000)*Sin[2*l] +        ((358*et^2)/9 + (2563*et^4)/60 + (1372121*et^6)/14400 +          (53351*et^8)/400 + (780634777*et^10)/4300800 +          (2295478991*et^12)/9830400 + (4785456105071*et^14)/16515072000)*        Sin[3*l] + ((1289*et^3)/20 + (34321*et^5)/1800 + (267821*et^7)/2700 +          (2877863*et^9)/25200 + (451995319*et^11)/2903040 +          (255734030599*et^13)/1306368000)*Sin[4*l] +        ((18251*et^4)/180 - (131329*et^6)/4800 + (9495803*et^8)/75600 +          (4388216393*et^10)/46448640 + (17710795351*et^12)/123863040 +          (1855409253923*et^14)/10701766656)*Sin[5*l] +        ((281221*et^5)/1800 - (1438057*et^7)/12600 + (3235367*et^9)/16800 +          (468809*et^11)/8064 + (255181863*et^13)/1792000)*Sin[6*l] +        ((3413261*et^6)/14400 - (40555507*et^8)/151200 + (233667484859*et^10)/          696729600 - (64049418191*et^12)/2786918400 + (344099302813699*et^14)/          2102132736000)*Sin[7*l] + ((21489899*et^7)/60480 -          (964183711*et^9)/1814400 + (134248752587*et^11)/217728000 -          (2918632635713*et^13)/14370048000)*Sin[8*l] +        ((26589023*et^8)/50400 - (374677585283*et^10)/387072000 +          (1770105119147*et^12)/1548288000 - (318913403887333*et^14)/          544997376000)*Sin[9*l] + ((70504507*et^9)/90720 -          (100361804309*et^11)/59875200 + (6019068422357*et^13)/2874009600)*        Sin[10*l] + ((3962323954297*et^10)/3483648000 -          (122844518466973*et^12)/43794432000 + (719953196832738733*et^14)/          191294078976000)*Sin[11*l] + ((146843885729*et^11)/88704000 -          (1173406818379*et^13)/256256000)*Sin[12*l] +        ((4455322196267*et^12)/1857945600 - (9821476711515447613*et^14)/          1339058552832000)*Sin[13*l] + (92319311252747*et^13*Sin[14*l])/        26687232000 + (3288043903689299*et^14*Sin[15*l])/661263482880 +        x^5*(mut2p*((7488/5 + (168442*et^2)/5 + (3677423*et^4)/15 +              (1046550743*et^6)/960 + (209104636531*et^8)/57600 +              (275620264678933*et^10)/27648000 + (9225147806108363*et^12)/              387072000 + (53393061493055629517*et^14)/1040449536000 +              384/(5*\[Nu]) + (75789*et^2)/(20*\[Nu]) + (2963903*et^4)/              (80*\[Nu]) + (296908933*et^6)/(1536*\[Nu]) + (36541494969*et^8)/              (51200*\[Nu]) + (155436616817171*et^10)/(73728000*\[Nu]) +              (32968864312105061*et^12)/(6193152000*\[Nu]) +              (3687475641563290741*et^14)/(308281344000*\[Nu]))*Sin[l] +            ((16108*et)/5 + (208598*et^3)/5 + (5915923*et^5)/24 +              (139311835*et^7)/144 + (14193600347*et^9)/4800 +              (46106457437737*et^11)/6048000 + (5040083497887631*et^13)/              290304000 + (669*et)/(5*\[Nu]) + (24164*et^3)/(5*\[Nu]) +              (197649*et^5)/(5*\[Nu]) + (5409397*et^7)/(30*\[Nu]) +              (17413233773*et^9)/(28800*\[Nu]) + (6652206517*et^11)/              (4000*\[Nu]) + (192360008513777*et^13)/(48384000*\[Nu]))*            Sin[2*l] + ((15358*et^2)/3 + (1704059*et^4)/30 +              (57049019*et^6)/192 + (683574631*et^8)/640 +              (4382696316697*et^10)/1433600 + (257758298156257*et^12)/              34406400 + (90207386207343449*et^14)/5505024000 -              (987*et^2)/(4*\[Nu]) + (1085433*et^4)/(160*\[Nu]) +              (637894287*et^6)/(12800*\[Nu]) + (5325366249*et^8)/              (25600*\[Nu]) + (7430345350317*et^10)/(11468800*\[Nu]) +              (308723048306847*et^12)/(183500800*\[Nu]) +              (56408413115953737*et^14)/(14680064000*\[Nu]))*Sin[3*l] +            ((22369*et^3)/4 + (4615837*et^5)/60 + (537431321*et^7)/1440 +              (2820803229*et^9)/2240 + (16555753410053*et^11)/4838400 +              (7002750442586261*et^13)/870912000 - (13999*et^3)/(5*\[Nu]) +              (281898*et^5)/(25*\[Nu]) + (4794161*et^7)/(75*\[Nu]) +              (921825259*et^9)/(3600*\[Nu]) + (839896657*et^11)/(1120*\[Nu]) +              (2104985654057*et^13)/(1134000*\[Nu]))*Sin[4*l] +            ((97553*et^4)/150 + (498746879*et^6)/4800 + (19005588683*et^8)/              40320 + (117778776355549*et^10)/77414400 +              (3679925177069021*et^12)/928972800 + (160245465187270441*et^14)/              17836277760 - (1998101*et^4)/(160*\[Nu]) + (1005356321*et^6)/              (38400*\[Nu]) + (13570241757*et^8)/(179200*\[Nu]) +              (1921232356009*et^10)/(5898240*\[Nu]) + (2662541715680377*et^12)/              (2972712960*\[Nu]) + (1608007729410359*et^14)/(754974720*\[Nu]))*            Sin[5*l] + ((-146979*et^5)/8 + (244401179*et^7)/1680 +              (1978256299*et^9)/3360 + (166343481587*et^11)/89600 +              (50079434902723*et^13)/10752000 - (1036332*et^5)/(25*\[Nu]) +              (26707833*et^7)/(350*\[Nu]) + (398911131*et^9)/(6400*\[Nu]) +              (193897569*et^11)/(448*\[Nu]) + (1935406977963*et^13)/              (1792000*\[Nu]))*Sin[6*l] + ((-462741067*et^6)/6720 +              (36053423137*et^8)/161280 + (23663469074717*et^10)/33177600 +              (151272021066539*et^12)/66355200 + (351206647099908191*et^14)/              63700992000 - (31368419753*et^6)/(268800*\[Nu]) +              (163343198847*et^8)/(716800*\[Nu]) - (30796800254627*et^10)/              (619315200*\[Nu]) + (4694013518016239*et^12)/(7431782400*               \[Nu]) + (266921915833138157*et^14)/(207618048000*\[Nu]))*            Sin[7*l] + ((-7414880603*et^7)/40320 + (52612466911*et^9)/134400 +              (29170456146661*et^11)/36288000 + (6775695296224961*et^13)/              2395008000 - (989428847*et^7)/(3360*\[Nu]) + (13829644141*et^9)/              (21600*\[Nu]) - (156337119451*et^11)/(336000*\[Nu]) +              (217129426647701*et^13)/(199584000*\[Nu]))*Sin[8*l] +            ((-38001590629*et^8)/89600 + (99079229463757*et^10)/129024000 +              (707460200588767*et^12)/946176000 + (217922997834019999*et^14)/              60555264000 - (492039892119*et^8)/(716800*\[Nu]) +              (27363003373759*et^10)/(16384000*\[Nu]) -              (8593330366507217*et^12)/(5046272000*\[Nu]) +              (52282756046084169*et^14)/(23068672000*\[Nu]))*Sin[9*l] +            ((-10051584233*et^9)/11200 + (127788307508599*et^11)/79833600 +              (102414415881161*et^13)/383201280 - (52052187137*et^9)/              (34560*\[Nu]) + (1505491801819*et^11)/(369600*\[Nu]) -              (1591920142455751*et^13)/(319334400*\[Nu]))*Sin[10*l] +            ((-2080515648213623*et^10)/1161216000 + (172853735576224027*et^12)/              51093504000 - (80901406077459982277*et^14)/63764692992000 -              (9754001858190481*et^10)/(3096576000*\[Nu]) +              (7672419815021281219*et^12)/(817496064000*\[Nu]) -              (246370095161422368541*et^14)/(18893242368000*\[Nu]))*Sin[11*l] +            ((-101337293732321*et^11)/29568000 + (10857470801554183*et^13)/              1537536000 - (278768755041*et^11)/(44000*\[Nu]) +              (82561778719269*et^13)/(4004000*\[Nu]))*Sin[12*l] +            ((-64815384717904823*et^12)/10218700800 +              (6427028935449961697093*et^14)/446352850944000 -              (2017065199957427219*et^12)/(163499212800*\[Nu]) +              (5756630875880893824301*et^14)/(132252696576000*\[Nu]))*            Sin[13*l] + ((-1423651087662210989*et^13)/124540416000 -              (485158869010467199*et^13)/(20756736000*\[Nu]))*Sin[14*l] +            ((-2019424222995247781*et^14)/100191436800 -              (25426220021185998843*et^14)/(587789762560*\[Nu]))*Sin[15*l]) +          mut2m*\[Delta]*((384/(5*\[Nu]) + (75789*et^2)/(20*\[Nu]) +              (2963903*et^4)/(80*\[Nu]) + (296908933*et^6)/(1536*\[Nu]) +              (36541494969*et^8)/(51200*\[Nu]) + (155436616817171*et^10)/              (73728000*\[Nu]) + (32968864312105061*et^12)/(6193152000*               \[Nu]) + (3687475641563290741*et^14)/(308281344000*\[Nu]))*            Sin[l] + ((669*et)/(5*\[Nu]) + (24164*et^3)/(5*\[Nu]) +              (197649*et^5)/(5*\[Nu]) + (5409397*et^7)/(30*\[Nu]) +              (17413233773*et^9)/(28800*\[Nu]) + (6652206517*et^11)/              (4000*\[Nu]) + (192360008513777*et^13)/(48384000*\[Nu]))*            Sin[2*l] + ((-987*et^2)/(4*\[Nu]) + (1085433*et^4)/(160*\[Nu]) +              (637894287*et^6)/(12800*\[Nu]) + (5325366249*et^8)/              (25600*\[Nu]) + (7430345350317*et^10)/(11468800*\[Nu]) +              (308723048306847*et^12)/(183500800*\[Nu]) +              (56408413115953737*et^14)/(14680064000*\[Nu]))*Sin[3*l] +            ((-13999*et^3)/(5*\[Nu]) + (281898*et^5)/(25*\[Nu]) +              (4794161*et^7)/(75*\[Nu]) + (921825259*et^9)/(3600*\[Nu]) +              (839896657*et^11)/(1120*\[Nu]) + (2104985654057*et^13)/              (1134000*\[Nu]))*Sin[4*l] + ((-1998101*et^4)/(160*\[Nu]) +              (1005356321*et^6)/(38400*\[Nu]) + (13570241757*et^8)/              (179200*\[Nu]) + (1921232356009*et^10)/(5898240*\[Nu]) +              (2662541715680377*et^12)/(2972712960*\[Nu]) +              (1608007729410359*et^14)/(754974720*\[Nu]))*Sin[5*l] +            ((-1036332*et^5)/(25*\[Nu]) + (26707833*et^7)/(350*\[Nu]) +              (398911131*et^9)/(6400*\[Nu]) + (193897569*et^11)/(448*\[Nu]) +              (1935406977963*et^13)/(1792000*\[Nu]))*Sin[6*l] +            ((-31368419753*et^6)/(268800*\[Nu]) + (163343198847*et^8)/              (716800*\[Nu]) - (30796800254627*et^10)/(619315200*\[Nu]) +              (4694013518016239*et^12)/(7431782400*\[Nu]) +              (266921915833138157*et^14)/(207618048000*\[Nu]))*Sin[7*l] +            ((-989428847*et^7)/(3360*\[Nu]) + (13829644141*et^9)/              (21600*\[Nu]) - (156337119451*et^11)/(336000*\[Nu]) +              (217129426647701*et^13)/(199584000*\[Nu]))*Sin[8*l] +            ((-492039892119*et^8)/(716800*\[Nu]) + (27363003373759*et^10)/              (16384000*\[Nu]) - (8593330366507217*et^12)/(5046272000*\[Nu]) +              (52282756046084169*et^14)/(23068672000*\[Nu]))*Sin[9*l] +            ((-52052187137*et^9)/(34560*\[Nu]) + (1505491801819*et^11)/              (369600*\[Nu]) - (1591920142455751*et^13)/(319334400*\[Nu]))*            Sin[10*l] + ((-9754001858190481*et^10)/(3096576000*\[Nu]) +              (7672419815021281219*et^12)/(817496064000*\[Nu]) -              (246370095161422368541*et^14)/(18893242368000*\[Nu]))*Sin[11*l] +            ((-278768755041*et^11)/(44000*\[Nu]) + (82561778719269*et^13)/              (4004000*\[Nu]))*Sin[12*l] + ((-2017065199957427219*et^12)/              (163499212800*\[Nu]) + (5756630875880893824301*et^14)/              (132252696576000*\[Nu]))*Sin[13*l] -            (485158869010467199*et^13*Sin[14*l])/(20756736000*\[Nu]) -            (25426220021185998843*et^14*Sin[15*l])/(587789762560*\[Nu])))))


(* ::Text:: *)
(*PA correction to l up to order 13 in et, Eq. (4.24c)*)


ltilde13 = -((x^(5/2)*\[Nu]*((64/5 + (1654*et^2)/15 + (8095*et^4)/18 +           (622231*et^6)/576 + (44566463*et^8)/21600 + (285959505623*et^10)/           82944000 + (12255269168183*et^12)/2322432000 +           (4738695885926449*et^14)/624269721600)*Cos[l] +         ((352*et)/15 + (694*et^3)/15 + (65959*et^5)/360 + (51266*et^7)/135 +           (1457299*et^9)/2160 + (4876924223*et^11)/4536000 +           (693219019691*et^13)/435456000)*Cos[2*l] +         ((358*et^2)/9 + (145*et^4)/12 + (1920949*et^6)/14400 +           (540763*et^8)/2400 + (1644341329*et^10)/4300800 +           (40278646567*et^12)/68812800 + (2782875868799*et^14)/3303014400)*         Cos[3*l] + ((1289*et^3)/20 - (121987*et^5)/3600 +           (741899*et^7)/5400 + (522203*et^9)/3360 + (784197397*et^11)/           2903040 + (1037165500543*et^13)/2612736000)*Cos[4*l] +         ((18251*et^4)/180 - (879261*et^6)/8000 + (142177939*et^8)/756000 +           (22390931683*et^10)/232243200 + (136078239163*et^12)/619315200 +           (3222362225977*et^14)/10701766656)*Cos[5*l] +         ((281221*et^5)/1800 - (374992*et^7)/1575 + (346359*et^9)/1120 +           (62599*et^11)/8064 + (1126961441*et^13)/5376000)*Cos[6*l] +         ((3413261*et^6)/14400 - (238657679*et^8)/529200 +           (2686926100729*et^10)/4877107200 - (3193998212123*et^12)/           19508428800 + (746586132015593*et^14)/2942985830400)*Cos[7*l] +         ((21489899*et^7)/60480 - (1158195793*et^9)/1451520 +           (435585874511*et^11)/435456000 - (29297728163681*et^13)/57480192000)*         Cos[8*l] + ((26589023*et^8)/50400 - (524014350857*et^10)/387072000 +           (8373641293357*et^12)/4644864000 - (130161238702679*et^14)/           108999475200)*Cos[9*l] + ((70504507*et^9)/90720 -           (668110707169*et^11)/299376000 + (45923221895459*et^13)/14370048000)*         Cos[10*l] + ((3962323954297*et^10)/3483648000 -           (12144697960874623*et^12)/3372171264000 +           (2340493833327077111*et^14)/420846973747200)*Cos[11*l] +         ((146843885729*et^11)/88704000 - (2929997007841*et^13)/512512000)*         Cos[12*l] + ((4455322196267*et^12)/1857945600 -           (31179523308130854791*et^14)/3481552237363200)*Cos[13*l] +         (92319311252747*et^13*Cos[14*l])/26687232000 +         (3288043903689299*et^14*Cos[15*l])/661263482880 +         x^5*(mut2p*((7488/5 + (140606*et^2)/5 + (3919669*et^4)/15 +               (291519613*et^6)/192 + (366998686199*et^8)/57600 +               (588042445956863*et^10)/27648000 + (23249597546285009*et^12)/               387072000 + (155459882578394473699*et^14)/1040449536000 +               384/(5*\[Nu]) + (52407*et^2)/(20*\[Nu]) + (527063*et^4)/               (16*\[Nu]) + (357651523*et^6)/(1536*\[Nu]) + (56844576921*et^8)/               (51200*\[Nu]) + (298995679358881*et^10)/(73728000*\[Nu]) +               (75863987708699753*et^12)/(6193152000*\[Nu]) +               (1979790587174998943*et^14)/(61656268800*\[Nu]))*Cos[l] +             ((16108*et)/5 + (206926*et^3)/5 + (28067021*et^5)/120 +               (709951541*et^7)/720 + (3245034253*et^9)/960 +               (29851067092061*et^11)/3024000 + (7370421048359017*et^13)/               290304000 + (669*et)/(5*\[Nu]) + (26098*et^3)/(5*\[Nu]) +               (149697*et^5)/(5*\[Nu]) + (18084787*et^7)/(120*\[Nu]) +               (3383898413*et^9)/(5760*\[Nu]) + (3767371751*et^11)/               (2000*\[Nu]) + (251307195888599*et^13)/(48384000*\[Nu]))*             Cos[2*l] + ((15358*et^2)/3 + (400981*et^4)/6 + (56122919*et^6)/               192 + (1947751333*et^8)/1920 + (860897699021*et^10)/286720 +               (270689559742151*et^12)/34406400 + (20543335665836449*et^14)/               1101004800 - (987*et^2)/(4*\[Nu]) + (445091*et^4)/(32*\[Nu]) +               (503163603*et^6)/(12800*\[Nu]) + (4105973727*et^8)/               (25600*\[Nu]) + (6039812405829*et^10)/(11468800*\[Nu]) +               (276314032158417*et^12)/(183500800*\[Nu]) +               (11225551393573497*et^14)/(2936012800*\[Nu]))*Cos[3*l] +             ((22369*et^3)/4 + (26296487*et^5)/240 + (70413899*et^7)/180 +               (26756844929*et^9)/22400 + (438318605621*et^11)/138240 +               (13276077630582257*et^13)/1741824000 - (13999*et^3)/(5*\[Nu]) +               (7692651*et^5)/(200*\[Nu]) + (58432867*et^7)/(1200*\[Nu]) +               (18208189*et^9)/(90*\[Nu]) + (7941371*et^11)/(14*\[Nu]) +               (106837384959493*et^13)/(72576000*\[Nu]))*Cos[4*l] +             ((97553*et^4)/150 + (4396194113*et^6)/24000 + (105936595381*et^8)/               201600 + (114486845325331*et^10)/77414400 +               (16735247854576541*et^12)/4644864000 + (720684639018537167*et^                 14)/89181388800 - (1998101*et^4)/(160*\[Nu]) +               (19933481207*et^6)/(192000*\[Nu]) + (30079247433*et^8)/               (896000*\[Nu]) + (58764575777813*et^10)/(206438400*\[Nu]) +               (9769358741829301*et^12)/(14863564800*\[Nu]) +               (398657907717671*et^14)/(251658240*\[Nu]))*Cos[5*l] +             ((-146979*et^5)/8 + (35379637*et^7)/112 + (5756310251*et^9)/8400 +               (16780233891*et^11)/8960 + (136559569073341*et^13)/32256000 -               (1036332*et^5)/(25*\[Nu]) + (375964821*et^7)/(1400*\[Nu]) -               (707779521*et^9)/(8960*\[Nu]) + (515644791*et^11)/(1120*\[Nu]) +               (1373817528047*et^13)/(1792000*\[Nu]))*Cos[6*l] +             ((-462741067*et^6)/6720 + (637689374033*et^8)/1128960 +               (54200367934393*et^10)/65028096 + (7846816359485771*et^12)/               3251404800 + (3148402762409006843*et^14)/624269721600 -               (31368419753*et^6)/(268800*\[Nu]) + (3326522548743*et^8)/               (5017600*\[Nu]) - (2091293358718897*et^10)/(4335206400*\[Nu]) +               (46428745198182827*et^12)/(52022476800*\[Nu]) +               (1661796791381691857*et^14)/(2034656870400*\[Nu]))*Cos[7*l] +             ((-7414880603*et^7)/40320 + (22428537763*et^9)/21504 +               (1962539551369*et^11)/2268000 + (61228025797943509*et^13)/               19160064000 - (989428847*et^7)/(3360*\[Nu]) +               (756928484863*et^9)/(483840*\[Nu]) - (737385396577*et^11)/               (448000*\[Nu]) + (3236181529407199*et^13)/(1596672000*\[Nu]))*             Cos[8*l] + ((-38001590629*et^8)/89600 + (253964993119903*et^10)/               129024000 + (4479287290496401*et^12)/8515584000 +               (808139786786825771*et^14)/181665792000 - (492039892119*et^8)/               (716800*\[Nu]) + (3655137098469443*et^10)/(1032192000*\[Nu]) -               (23404482750385549*et^12)/(5046272000*\[Nu]) +               (23048888381009443*et^14)/(4613734400*\[Nu]))*Cos[9*l] +             ((-10051584233*et^9)/11200 + (106982214128891*et^11)/28512000 -               (130954610182331*et^13)/174182400 - (52052187137*et^9)/               (34560*\[Nu]) + (2377999475989*et^11)/(308000*\[Nu]) -               (18800507510237137*et^13)/(1596672000*\[Nu]))*Cos[10*l] +             ((-2080515648213623*et^10)/1161216000 + (4020651588526289491*et^                 12)/562028544000 - (2918539554665810980339*et^14)/               701411622912000 - (9754001858190481*et^10)/(3096576000*\[Nu]) +               (146401605011457949687*et^12)/(8992456704000*\[Nu]) -               (1159143277069373166343*et^14)/(41565133209600*\[Nu]))*             Cos[11*l] + ((-101337293732321*et^11)/29568000 +               (11362526240489401*et^13)/838656000 - (278768755041*et^11)/               (44000*\[Nu]) + (4269915159184541*et^13)/(128128000*\[Nu]))*             Cos[12*l] + ((-64815384717904823*et^12)/10218700800 +               (29458559691613446442151*et^14)/1160517412454400 -               (2017065199957427219*et^12)/(163499212800*\[Nu]) +               (2538342875552772640927*et^14)/(38206334566400*\[Nu]))*             Cos[13*l] + ((-1423651087662210989*et^13)/124540416000 -               (485158869010467199*et^13)/(20756736000*\[Nu]))*Cos[14*l] +             ((-2019424222995247781*et^14)/100191436800 -               (25426220021185998843*et^14)/(587789762560*\[Nu]))*Cos[15*l]) +           mut2m*\[Delta]*((384/(5*\[Nu]) + (52407*et^2)/(20*\[Nu]) +               (527063*et^4)/(16*\[Nu]) + (357651523*et^6)/(1536*\[Nu]) +               (56844576921*et^8)/(51200*\[Nu]) + (298995679358881*et^10)/               (73728000*\[Nu]) + (75863987708699753*et^12)/(6193152000*                \[Nu]) + (1979790587174998943*et^14)/(61656268800*\[Nu]))*             Cos[l] + ((669*et)/(5*\[Nu]) + (26098*et^3)/(5*\[Nu]) +               (149697*et^5)/(5*\[Nu]) + (18084787*et^7)/(120*\[Nu]) +               (3383898413*et^9)/(5760*\[Nu]) + (3767371751*et^11)/               (2000*\[Nu]) + (251307195888599*et^13)/(48384000*\[Nu]))*             Cos[2*l] + ((-987*et^2)/(4*\[Nu]) + (445091*et^4)/(32*\[Nu]) +               (503163603*et^6)/(12800*\[Nu]) + (4105973727*et^8)/               (25600*\[Nu]) + (6039812405829*et^10)/(11468800*\[Nu]) +               (276314032158417*et^12)/(183500800*\[Nu]) +               (11225551393573497*et^14)/(2936012800*\[Nu]))*Cos[3*l] +             ((-13999*et^3)/(5*\[Nu]) + (7692651*et^5)/(200*\[Nu]) +               (58432867*et^7)/(1200*\[Nu]) + (18208189*et^9)/(90*\[Nu]) +               (7941371*et^11)/(14*\[Nu]) + (106837384959493*et^13)/               (72576000*\[Nu]))*Cos[4*l] + ((-1998101*et^4)/(160*\[Nu]) +               (19933481207*et^6)/(192000*\[Nu]) + (30079247433*et^8)/               (896000*\[Nu]) + (58764575777813*et^10)/(206438400*\[Nu]) +               (9769358741829301*et^12)/(14863564800*\[Nu]) +               (398657907717671*et^14)/(251658240*\[Nu]))*Cos[5*l] +             ((-1036332*et^5)/(25*\[Nu]) + (375964821*et^7)/(1400*\[Nu]) -               (707779521*et^9)/(8960*\[Nu]) + (515644791*et^11)/(1120*\[Nu]) +               (1373817528047*et^13)/(1792000*\[Nu]))*Cos[6*l] +             ((-31368419753*et^6)/(268800*\[Nu]) + (3326522548743*et^8)/               (5017600*\[Nu]) - (2091293358718897*et^10)/(4335206400*\[Nu]) +               (46428745198182827*et^12)/(52022476800*\[Nu]) +               (1661796791381691857*et^14)/(2034656870400*\[Nu]))*Cos[7*l] +             ((-989428847*et^7)/(3360*\[Nu]) + (756928484863*et^9)/               (483840*\[Nu]) - (737385396577*et^11)/(448000*\[Nu]) +               (3236181529407199*et^13)/(1596672000*\[Nu]))*Cos[8*l] +             ((-492039892119*et^8)/(716800*\[Nu]) + (3655137098469443*et^10)/               (1032192000*\[Nu]) - (23404482750385549*et^12)/               (5046272000*\[Nu]) + (23048888381009443*et^14)/               (4613734400*\[Nu]))*Cos[9*l] +             ((-52052187137*et^9)/(34560*\[Nu]) + (2377999475989*et^11)/               (308000*\[Nu]) - (18800507510237137*et^13)/(1596672000*\[Nu]))*             Cos[10*l] + ((-9754001858190481*et^10)/(3096576000*\[Nu]) +               (146401605011457949687*et^12)/(8992456704000*\[Nu]) -               (1159143277069373166343*et^14)/(41565133209600*\[Nu]))*             Cos[11*l] + ((-278768755041*et^11)/(44000*\[Nu]) +               (4269915159184541*et^13)/(128128000*\[Nu]))*Cos[12*l] +             ((-2017065199957427219*et^12)/(163499212800*\[Nu]) +               (2538342875552772640927*et^14)/(38206334566400*\[Nu]))*             Cos[13*l] - (485158869010467199*et^13*Cos[14*l])/             (20756736000*\[Nu]) - (25426220021185998843*et^14*Cos[15*l])/             (587789762560*\[Nu])))))/et)


(* ::Text:: *)
(*PA correction to \[Lambda] up to order 13 in et, Eq. (4.24d)*)


\[Lambda]tilde13 = -(x^(5/2)*\[Nu]*      (((296*et)/3 + (2188*et^3)/5 + (128167*et^5)/120 +          (17721053*et^7)/8640 + (527677817*et^9)/153600 +          (7277909107*et^11)/1382400 + (30172616674043*et^13)/3981312000)*        Cos[l] + ((199*et^2)/5 + (15331*et^4)/90 + (29411*et^6)/80 +          (635981*et^8)/960 + (275517623*et^10)/259200 + (38216731591*et^12)/          24192000)*Cos[2*l] + ((176*et^3)/9 + (9279*et^5)/80 +          (3081229*et^7)/14400 + (85268287*et^9)/230400 +          (3697495183*et^11)/6451200 + (76182494107*et^13)/91750400)*Cos[3*l] +        ((2371*et^4)/720 + (50657*et^6)/480 + (709423*et^8)/4800 +          (1867528591*et^10)/7257600 + (2482746569*et^12)/6451200)*Cos[4*l] +        ((-96227*et^5)/6000 + (25908929*et^7)/216000 + (163752257*et^9)/          1612800 + (7900681643*et^11)/38707200 + (3871744428479*et^13)/          13377208320)*Cos[5*l] + ((-2051*et^6)/48 + (16235287*et^8)/100800 +          (19576343*et^10)/403200 + (98809703*et^12)/537600)*Cos[6*l] +        ((-172327733*et^7)/2116800 + (10831170673*et^9)/45158400 -          (1783818913*et^11)/50803200 + (1316447644993*et^13)/6688604160)*        Cos[7*l] + ((-495185*et^8)/3584 + (32761879867*et^10)/87091200 -          (106368175387*et^12)/580608000)*Cos[8*l] +        ((-4286181787*et^9)/19353600 + (17472960667*et^11)/29030400 -          (30641600261639*et^13)/68124672000)*Cos[9*l] +        ((-18685720633*et^10)/54432000 + (385669361669*et^12)/399168000)*        Cos[10*l] + ((-7314852448271*et^11)/14050713600 +          (62480974030412689*et^13)/40466055168000)*Cos[11*l] -        (275872478219*et^12*Cos[12*l])/354816000 -        (20394147861259631*et^13*Cos[13*l])/17763021619200 +        x^5*(mut2p*((16000*et + (1236281*et^3)/5 + (100269017*et^5)/60 +              (8533370149*et^7)/1152 + (2910095052817*et^9)/115200 +              (795242905041181*et^11)/11059200 + (832500362347265723*et^13)/              4644864000 + (1887*et)/\[Nu] + (600057*et^3)/(20*\[Nu]) +              (71726277*et^5)/(320*\[Nu]) + (65336777*et^7)/(60*\[Nu]) +              (1642390996827*et^9)/(409600*\[Nu]) + (59773956737711*et^11)/              (4915200*\[Nu]) + (791503233435715117*et^13)/(24772608000*               \[Nu]))*Cos[l] + ((2678*et^2)/5 + (1654529*et^4)/30 +              (58559189*et^6)/120 + (337651079*et^8)/144 + (708285452179*et^10)/              86400 + (35414305728433*et^12)/1512000 + (31293*et^2)/              (10*\[Nu]) + (953341*et^4)/(40*\[Nu]) + (10813311*et^6)/              (80*\[Nu]) + (354100161*et^8)/(640*\[Nu]) + (6536525809*et^10)/              (3600*\[Nu]) + (6812929418867*et^12)/(1344000*\[Nu]))*Cos[2*l] +            (-5857*et^3 - (1105237*et^5)/60 + (231823549*et^7)/1920 +              (2482842933*et^9)/2560 + (4833703734023*et^11)/1228800 +              (205399135717123*et^13)/17203200 + (31285*et^3)/(4*\[Nu]) +              (17765187*et^5)/(640*\[Nu]) + (426936147*et^7)/(3200*\[Nu]) +              (96808648899*et^9)/(204800*\[Nu]) + (16120801301547*et^11)/              (11468800*\[Nu]) + (2678138320685823*et^13)/(734003200*\[Nu]))*            Cos[3*l] + ((-436409*et^4)/48 - (4868509*et^6)/60 -              (745035229*et^8)/5760 + (4341823889*et^10)/24192 +              (34120719038521*et^12)/19353600 + (818897*et^4)/(40*\[Nu]) +              (2457507*et^6)/(80*\[Nu]) + (31336267*et^8)/(200*\[Nu]) +              (97709619481*et^10)/(201600*\[Nu]) + (237819109629*et^12)/              (179200*\[Nu]))*Cos[4*l] + ((-2592428*et^5)/375 -              (4488130991*et^7)/28800 - (299385011963*et^9)/806400 -              (374246654939299*et^11)/774144000 + (130607281202951*et^13)/              796262400 + (821257611*et^5)/(16000*\[Nu]) + (845511829*et^7)/              (48000*\[Nu]) + (295611102277*et^9)/(1433600*\[Nu]) +              (36873780886861*et^11)/(68812800*\[Nu]) +              (3278151483738023*et^13)/(2378170368*\[Nu]))*Cos[5*l] +            ((109751*et^6)/15 - (878420299*et^8)/3360 - (5742157021*et^10)/              8960 - (3751469545751*et^12)/3225600 + (970605*et^6)/(8*\[Nu]) -              (8697618*et^8)/(175*\[Nu]) + (27972906039*et^10)/(89600*\[Nu]) +              (30733808701*et^12)/(51200*\[Nu]))*Cos[6*l] +            ((1890079973*et^7)/40320 - (48392246029*et^9)/112896 -              (3088161295188233*et^11)/3251404800 - (15109323314717657*et^13)/              7803371520 + (63805401463*et^7)/(235200*\[Nu]) -              (10495826237959*et^9)/(40140800*\[Nu]) + (90630488003057*et^11)/              (160563200*\[Nu]) + (130259910738047659*et^13)/              (208089907200*\[Nu]))*Cos[7*l] + ((8799513899*et^8)/64512 -              (20777160037759*et^10)/29030400 - (93101176744297*et^12)/              72576000 + (10358831809*et^8)/(17920*\[Nu]) -              (1974616384943*et^10)/(2419200*\[Nu]) + (2747616912749*et^12)/              (2304000*\[Nu]))*Cos[8*l] + ((257967653491*et^9)/806400 -              (191156648044769*et^11)/154828800 - (848770417020527*et^13)/              540672000 + (61024896709783*et^9)/(51609600*\[Nu]) -              (48797027245837*et^11)/(22937600*\[Nu]) +              (55303393547357419*et^13)/(20185088000*\[Nu]))*Cos[9*l] +            ((12228848218387*et^10)/18144000 - (701822249542411*et^12)/              319334400 + (28260754696693*et^10)/(12096000*\[Nu]) -              (890696438641543*et^12)/(177408000*\[Nu]))*Cos[10*l] +            ((2134699529587453*et^11)/1605795840 - (13487468290058721499*et^13)/              3372171264000 + (37320773322871657*et^11)/(8326348800*\[Nu]) -              (398942046096890892067*et^13)/(35969826816000*\[Nu]))*Cos[11*l] +            ((888954776513533*et^12)/354816000 + (82632466550231*et^12)/              (9856000*\[Nu]))*Cos[12*l] + ((23651282372509244671*et^13)/              5180881305600 + (1695671981116086895907*et^13)/(110525467852800*               \[Nu]))*Cos[13*l]) + mut2m*\[Delta]*          (((1887*et)/\[Nu] + (600057*et^3)/(20*\[Nu]) + (71726277*et^5)/              (320*\[Nu]) + (65336777*et^7)/(60*\[Nu]) + (1642390996827*et^9)/              (409600*\[Nu]) + (59773956737711*et^11)/(4915200*\[Nu]) +              (791503233435715117*et^13)/(24772608000*\[Nu]))*Cos[l] +            ((31293*et^2)/(10*\[Nu]) + (953341*et^4)/(40*\[Nu]) +              (10813311*et^6)/(80*\[Nu]) + (354100161*et^8)/(640*\[Nu]) +              (6536525809*et^10)/(3600*\[Nu]) + (6812929418867*et^12)/              (1344000*\[Nu]))*Cos[2*l] + ((31285*et^3)/(4*\[Nu]) +              (17765187*et^5)/(640*\[Nu]) + (426936147*et^7)/(3200*\[Nu]) +              (96808648899*et^9)/(204800*\[Nu]) + (16120801301547*et^11)/              (11468800*\[Nu]) + (2678138320685823*et^13)/(734003200*\[Nu]))*            Cos[3*l] + ((818897*et^4)/(40*\[Nu]) + (2457507*et^6)/(80*\[Nu]) +              (31336267*et^8)/(200*\[Nu]) + (97709619481*et^10)/              (201600*\[Nu]) + (237819109629*et^12)/(179200*\[Nu]))*Cos[4*l] +            ((821257611*et^5)/(16000*\[Nu]) + (845511829*et^7)/(48000*\[Nu]) +              (295611102277*et^9)/(1433600*\[Nu]) + (36873780886861*et^11)/              (68812800*\[Nu]) + (3278151483738023*et^13)/(2378170368*\[Nu]))*            Cos[5*l] + ((970605*et^6)/(8*\[Nu]) - (8697618*et^8)/(175*\[Nu]) +              (27972906039*et^10)/(89600*\[Nu]) + (30733808701*et^12)/              (51200*\[Nu]))*Cos[6*l] + ((63805401463*et^7)/(235200*\[Nu]) -              (10495826237959*et^9)/(40140800*\[Nu]) + (90630488003057*et^11)/              (160563200*\[Nu]) + (130259910738047659*et^13)/              (208089907200*\[Nu]))*Cos[7*l] +            ((10358831809*et^8)/(17920*\[Nu]) - (1974616384943*et^10)/              (2419200*\[Nu]) + (2747616912749*et^12)/(2304000*\[Nu]))*            Cos[8*l] + ((61024896709783*et^9)/(51609600*\[Nu]) -              (48797027245837*et^11)/(22937600*\[Nu]) +              (55303393547357419*et^13)/(20185088000*\[Nu]))*Cos[9*l] +            ((28260754696693*et^10)/(12096000*\[Nu]) - (890696438641543*et^12)/              (177408000*\[Nu]))*Cos[10*l] +            ((37320773322871657*et^11)/(8326348800*\[Nu]) -              (398942046096890892067*et^13)/(35969826816000*\[Nu]))*Cos[11*l] +            (82632466550231*et^12*Cos[12*l])/(9856000*\[Nu]) +            (1695671981116086895907*et^13*Cos[13*l])/(110525467852800*\[Nu])))))

